Four-Loop Non-Singlet Splitting Functions in the Planar Limit and Beyond

We present the next-to-next-to-next-to-leading order (N^3LO) contributions to the non-singlet splitting functions for both parton distribution and fragmentation functions in perturbative QCD. The exact expressions are derived for the terms contributing in the limit of a large number of colours. For the remaining contributions, approximations are provided that are sufficient for all collider-physics applications. From their threshold limits we derive analytical and high-accuracy numerical results, respectively, for all contributions to the four-loop cusp anomalous dimension for quarks, including the terms proportional to quartic Casimir operators. We briefly illustrate the numerical size of the four-loop corrections, and the remarkable renormalization-scale stability of the N^3LO results, for the evolution of the non-singlet parton distribution and the fragmentation functions. Our results appear to provide a first point of contact of four-loop QCD calculations and the so-called wrapping corrections to anomalous dimensions in N=4 super Yang-Mills theory.

==> DtsPns3p.f <==
*
* ..File: DtsPns3p.f  (parametrizations)
*
* ..The differences between the final-state (timelike) & initial-state 
*   (space-like) 4-loop MSbar non-singlet splitting function P_ns^(3)a
*   for a = +,-,s. Expansion in alpha_s/(4 pi), scale mu_r = mu_f.
*
* ..Here the exact epressions have been parametrized in terms of powers
*   and logarithms of x. The small-x & large-x coefficients with D`i'
*   are exact up to their truncation to seven digits. The accuracy of 
*   the nf^`j' coefficients is better than 0.1% except close to zeros.   
*   
* ..References:
*
*       A. Mitov, S. Moch and A. Vogt, 
*       Phys. Lett. B638 (2006), hep-ph/0604053  [eq. (20)]
*
*       S. Moch, B. Ruijl, T. Ueda, J.Vermaseren and A. Vogt,
*       DESY 17-106, Nikhef 2017-034, LTH 1139
*
*
* =====================================================================
*
* ..The plus case, delta_{ts} P_{ns}^{(3)+}.
*
       FUNCTION DtsPns3p (x,nf)
       IMPLICIT REAL*8 (A - Z)
       INTEGER nf
*
       x1 = 1.d0-x
       L0 = log(x)
       L1 = log(x1)
*
       DP3pl0 = 2.5D4* ( x1* ( 1.2960 + 1.7438* x - 1.0943* x**2
     ,        - 0.44064* x**3 ) + x*L0* (0.6440 + 0.8939* L0
     ,        + 0.21405* L0**2) + L1 * (2.0343* x1 + 0.35738* L0) )
     ,        - 1.039974D4*L0 - 2.571824D4*L0**2 - 5.965487D3*L0**3
     ,        - 2.067846D2*L0**4 + 4.213992D0*L0**5 - 7.023320D-1*L0**6
     ,        - 3.239247D4 - 3.390187D4* L1
*
       DP3pl1 = 2.5D+2* ( x1* ( -19.877 - 8.0977* x + 12.335* x**2
     ,        + 8.1174* x**3 ) + x*L0* (13.617 - 7.8856* L0
     ,        - 2.2491* L0**2) + L1 * (-20.171* x1 + 6.571* L0) )
     ,        + 6.575425D2*L0 + 3.102901D3*L0**2 + 7.350891D2*L0**3
     ,        + 4.582716D1*L0**4 + 4.975255D3 + 5.483660D3* L1
*
       DP3pl2 = 5.D1* ( x1* ( 1.6030 + 15.938* x - 5.3145* x**2
     ,        + 1.8682* x**3 ) + x*L0* (13.301 + 2.1060* L0
     ,        + 0.4375* L0**2) + L1 * (13.060* x1 + 11.023* L0) )
     ,        - 9.550559D0*L0 - 5.698805D1*L0**2 - 2.159671D1*L0**3
     ,        - 1.580247D0*L0**4 - 8.032433D1 - 5.337723D1* L1
*
       DtsPns3p = DP3pl0 + nf* (DP3pl1 + nf* DP3pl2)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The minus case, delta_{ts} P_{ns}^{(3)-}.
*
       FUNCTION DtsPns3m (x,nf)
       IMPLICIT REAL*8 (A - Z)
       INTEGER nf
*
       x1 = 1.d0-x
       L0 = log(x)
       L1 = log(x1)
*
       DP3mn0 = 2.5D4* ( x1* ( 1.2892 + 1.4892* x - 1.4262* x**2
     ,        + 0.29374* x**3 ) + x*L0* (1.1307 + 0.17484* L0
     ,        + 0.14894* L0**2) + L1 * (5.0547* x1 + 3.4824* L0) )
     ,        - 7.307364D3*L0 - 2.461782D4*L0**2 - 7.051323D3*L0**3
     ,        - 6.650339D2*L0**4 - 1.382716D1*L0**5 + 1.035940D0*L0**6
     ,        - 3.239247D4 - 3.390187D4* L1
*
       DP3mn1 = 2.5D+3* ( x1* ( - 1.9867 - 11.407* x + 3.9156* x**2
     ,        - 1.6032* x**3 ) + x*L0* ( - 11.069 - 1.1039* L0
     ,        - 0.2778* L0**2) + L1 * ( - 13.824* x1 - 11.688* L0) )
     ,        + 3.462303D2*L0 + 2.994194D3*L0**2 + 7.804122D2*L0**3
     ,        + 6.689712D1*L0**4 + 1.580247D0*L0**5
     ,        + 4.975255D3 + 5.483660D3* L1
*
       DP3mn2 = 5.D1* ( x1* ( 1.6030 + 15.938* x - 5.3145* x**2
     ,        + 1.8682* x**3 ) + x*L0* (13.301 + 2.1060* L0
     ,        + 0.4375* L0**2) + L1 * (13.060* x1 + 11.023* L0) )
     ,        - 9.550559D0*L0 - 5.698805D1*L0**2 - 2.159671D1*L0**3
     ,        - 1.580247D0*L0**4 - 8.032433D1 - 5.337723D1* L1
*
       DtsPns3m = DP3mn0 + nf* (DP3mn1 + nf* DP3mn2)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The `singlet' case, delta_{ts} P_{ns}^{(3)s}.
*
       FUNCTION DtsPns3s (x,nf)
       IMPLICIT REAL*8 (A - Z)
       INTEGER nf
*
       x1 = 1.d0-x
       L0 = log(x)
       L1 = log(x1)
*
       DP3sg1 = 5.D2* ( x1*x1* ( 0.0597 - 11.761* x + 3.0470* x**2
     ,        - 0.8633* x**3 ) + x*L0* ( - 22.843* x1 - 10.899* L0
     ,        - 3.1331* L0**2) + x1*L1* (x1 + L0)* 0.3835 )
     ,        + 2.970894D2*x1*L0 - 9.498383D2*L0**2 - 4.317969D2*L0**3
     ,        + 5.221778D1*L0**4 + 7.901235D0*L0**5 - 1.580247D0*L0**6
     ,        + x1*x1*L1* ( 1.903189D2 - 2.748379D1* L1 )
*
       DtsPns3s = nf* DP3sg1 
*
       RETURN
       END
*
* =================================================================av==


==> Pqq3LncTS.h <==
* ---------------------------------------------------------------------
*
*   Four-Loop Non-Singlet Splitting Functions in the Planar Limit and Beyond
*   S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt
*   DESY 17-106, Nikhef 2017-034, LTH 1139
*
*   The x-space results at four loops from Section 4 and Appendix C.
*
*   Pqq3LncX gives the large-n_c results from Section 4.
*   Eqs.(4.7),(4.8)
*   [dP3TSplus],[dP3TSplus-dP3TSminus] and [dP3TSsea] give the differences 
*   between 'space-like' and 'time-like' splitting functions.
*   Eqs.(C.1)--(C.3)
*
*   Symbols:
*   S nc,ca,cf,[ca-2cf],nf,[dabc^2/nr],[d4RA/nr],[d4RR/nr];
*   S z3,z4,z5;
*   S x,[1-x],[1+x];
*
*   Functions
*   CF H,R;
*
*   z3,z4,z5: the Riemann zeta values, Zeta(n)
*   H(R(...),x) are harmonic polylogarithms.
*   The group factors are explaind in the paper.
*
* ---------------------------------------------------------------------

 L  Pqq3LncX =
       + cf*nc^3 * ( 385751/108 + 84278/81*[1-x]^-1 - 408*[1-x]^-1*z5 + 20668/
         27*[1-x]^-1*z3 + 32*[1-x]^-1*z3^2 - 88832/81*[1-x]^-1*z2 - 144*
         [1-x]^-1*z2*z3 + 30664/45*[1-x]^-1*z2^2 - 512/7*[1-x]^-1*z2^3 - 
         1494365/324*x + 188/3*z5 + 428/3*z5*x - 13385/27*z3 - 18173/27*z3*x
          + 48*z3^2 + 48*z3^2*x - 225475/162*z2 + 294137/162*z2*x + 424/3*z2*
         z3 + 136/3*z2*z3*x - 7148/45*z2^2 - 10556/45*z2^2*x + 832/7*z2^3 + 
         832/7*z2^3*x - 1379569/5184*delta_(1 - x) - 560*delta_(1 - x)*z7 + 
         1002*delta_(1 - x)*z5 - 9803/162*delta_(1 - x)*z3 + 16/3*delta_(1 - x
         )*z3^2 + 24211/27*delta_(1 - x)*z2 - 80*delta_(1 - x)*z2*z5 + 838/9*
         delta_(1 - x)*z2*z3 - 18764/45*delta_(1 - x)*z2^2 + 64/5*delta_(1 - x
         )*z2^2*z3 + 216/7*delta_(1 - x)*z2^3 + 362017/162*H(R(0),x) + 24211/
         27*H(R(0),x)*[1-x]^-1 - 320*H(R(0),x)*[1-x]^-1*z5 + 386/3*H(R(0),x)*
         [1-x]^-1*z3 - 7400/9*H(R(0),x)*[1-x]^-1*z2 + 192*H(R(0),x)*[1-x]^-1*
         z2*z3 + 2152/15*H(R(0),x)*[1-x]^-1*z2^2 - 546665/162*H(R(0),x)*x + 
         200*H(R(0),x)*z5 + 200*H(R(0),x)*z5*x - 152/3*H(R(0),x)*z3 + 376/3*H(
         R(0),x)*z3*x - 1607/3*H(R(0),x)*z2 + 6511/9*H(R(0),x)*z2*x - 144*H(R(
         0),x)*z2*z3 - 144*H(R(0),x)*z2*z3*x + 472/15*H(R(0),x)*z2^2 - 3608/15
         *H(R(0),x)*z2^2*x + 118121/162*H(R(0,0),x) + 71591/54*H(R(0,0),x)*
         [1-x]^-1 + 424/3*H(R(0,0),x)*[1-x]^-1*z3 - 13798/9*H(R(0,0),x)*
         [1-x]^-1*z2 + 2016/5*H(R(0,0),x)*[1-x]^-1*z2^2 - 391009/162*H(R(0,0),
         x)*x - 104*H(R(0,0),x)*z3 - 88*H(R(0,0),x)*z3*x + 6116/9*H(R(0,0),x)*
         z2 + 9524/9*H(R(0,0),x)*z2*x - 1544/5*H(R(0,0),x)*z2^2 - 1544/5*H(R(0
         ,0),x)*z2^2*x - 5974/27*H(R(0,0,0),x) + 55291/54*H(R(0,0,0),x)*
         [1-x]^-1 - 64*H(R(0,0,0),x)*[1-x]^-1*z3 - 504*H(R(0,0,0),x)*[1-x]^-1*
         z2 - 38641/27*H(R(0,0,0),x)*x + 56*H(R(0,0,0),x)*z3 + 56*H(R(0,0,0),x
         )*z3*x + 312*H(R(0,0,0),x)*z2 + 680*H(R(0,0,0),x)*z2*x - 1852/3*H(R(0
         ,0,0,0),x) + 908*H(R(0,0,0,0),x)*[1-x]^-1 - 448*H(R(0,0,0,0),x)*
         [1-x]^-1*z2 - 1004*H(R(0,0,0,0),x)*x + 392*H(R(0,0,0,0),x)*z2 + 392*
         H(R(0,0,0,0),x)*z2*x - 880/3*H(R(0,0,0,0,0),x) + 1040/3*H(R(0,0,0,0,0
         ),x)*[1-x]^-1 - 1360/3*H(R(0,0,0,0,0),x)*x - 150*H(R(0,0,0,0,0,0),x)
          + 160*H(R(0,0,0,0,0,0),x)*[1-x]^-1 - 150*H(R(0,0,0,0,0,0),x)*x + 
         41504/27*H(R(1),x) - 160*H(R(1),x)*[1-x]^-1*z5 + 1288/9*H(R(1),x)*
         [1-x]^-1*z3 + 192*H(R(1),x)*[1-x]^-1*z2*z3 - 32/15*H(R(1),x)*[1-x]^-1
         *z2^2 - 41504/27*H(R(1),x)*x + 80*H(R(1),x)*z5 + 80*H(R(1),x)*z5*x - 
         2900/9*H(R(1),x)*z3 + 1612/9*H(R(1),x)*z3*x - 448/3*H(R(1),x)*z2 + 
         448/3*H(R(1),x)*z2*x - 96*H(R(1),x)*z2*z3 - 96*H(R(1),x)*z2*z3*x - 
         1904/15*H(R(1),x)*z2^2 + 1936/15*H(R(1),x)*z2^2*x + 85487/81*H(R(1,0)
         ,x) + 88832/81*H(R(1,0),x)*[1-x]^-1 + 256*H(R(1,0),x)*[1-x]^-1*z3 - 
         11576/9*H(R(1,0),x)*[1-x]^-1*z2 + 544*H(R(1,0),x)*[1-x]^-1*z2^2 - 
         174319/81*H(R(1,0),x)*x - 384*H(R(1,0),x)*z3 + 128*H(R(1,0),x)*z3*x
          + 7468/9*H(R(1,0),x)*z2 + 4108/9*H(R(1,0),x)*z2*x - 272*H(R(1,0),x)*
         z2^2 - 272*H(R(1,0),x)*z2^2*x + 4640/27*H(R(1,0,0),x) + 14240/27*H(R(
         1,0,0),x)*[1-x]^-1 - 32*H(R(1,0,0),x)*[1-x]^-1*z3 - 896/3*H(R(1,0,0),
         x)*[1-x]^-1*z2 - 18880/27*H(R(1,0,0),x)*x + 16*H(R(1,0,0),x)*z3 + 16*
         H(R(1,0,0),x)*z3*x + 1024/3*H(R(1,0,0),x)*z2 - 128/3*H(R(1,0,0),x)*z2
         *x - 3977/9*H(R(1,0,0,0),x) + 9490/9*H(R(1,0,0,0),x)*[1-x]^-1 - 736*
         H(R(1,0,0,0),x)*[1-x]^-1*z2 - 5513/9*H(R(1,0,0,0),x)*x + 368*H(R(1,0,
         0,0),x)*z2 + 368*H(R(1,0,0,0),x)*z2*x - 464/3*H(R(1,0,0,0,0),x) + 
         1120/3*H(R(1,0,0,0,0),x)*[1-x]^-1 - 656/3*H(R(1,0,0,0,0),x)*x - 160*
         H(R(1,0,0,0,0,0),x) + 320*H(R(1,0,0,0,0,0),x)*[1-x]^-1 - 160*H(R(1,0,
         0,0,0,0),x)*x + 3224/3*H(R(1,1),x) + 256/3*H(R(1,1),x)*[1-x]^-1*z3 + 
         2048/5*H(R(1,1),x)*[1-x]^-1*z2^2 - 3224/3*H(R(1,1),x)*x - 1472/3*H(R(
         1,1),x)*z3 + 1216/3*H(R(1,1),x)*z3*x - 1024/5*H(R(1,1),x)*z2^2 - 1024/
         5*H(R(1,1),x)*z2^2*x + 448/3*H(R(1,1,0),x) + 128*H(R(1,1,0),x)*
         [1-x]^-1*z3 + 256/3*H(R(1,1,0),x)*[1-x]^-1*z2 - 448/3*H(R(1,1,0),x)*x
          - 64*H(R(1,1,0),x)*z3 - 64*H(R(1,1,0),x)*z3*x + 1984/3*H(R(1,1,0),x)
         *z2 - 2240/3*H(R(1,1,0),x)*z2*x + 352*H(R(1,1,0,0),x) - 384*H(R(1,1,0
         ,0),x)*[1-x]^-1*z2 - 352*H(R(1,1,0,0),x)*x + 192*H(R(1,1,0,0),x)*z2
          + 192*H(R(1,1,0,0),x)*z2*x - 320/3*H(R(1,1,0,0,0),x) - 320/3*H(R(1,1
         ,0,0,0),x)*[1-x]^-1 + 640/3*H(R(1,1,0,0,0),x)*x - 64*H(R(1,1,0,0,0,0)
         ,x) + 128*H(R(1,1,0,0,0,0),x)*[1-x]^-1 - 64*H(R(1,1,0,0,0,0),x)*x + 
         512*H(R(1,1,1),x)*[1-x]^-1*z3 - 256*H(R(1,1,1),x)*z3 - 256*H(R(1,1,1)
         ,x)*z3*x + 512*H(R(1,1,1,0),x)*[1-x]^-1*z2 - 256*H(R(1,1,1,0),x)*z2
          - 256*H(R(1,1,1,0),x)*z2*x + 576*H(R(1,1,1,0,0),x) - 576*H(R(1,1,1,0
         ,0),x)*x + 320*H(R(1,1,1,0,0,0),x) - 640*H(R(1,1,1,0,0,0),x)*[1-x]^-1
          + 320*H(R(1,1,1,0,0,0),x)*x + 256*H(R(1,1,1,3),x) - 512*H(R(1,1,1,3)
         ,x)*[1-x]^-1 + 256*H(R(1,1,1,3),x)*x - 1984/3*H(R(1,1,3),x) - 256/3*
         H(R(1,1,3),x)*[1-x]^-1 + 2240/3*H(R(1,1,3),x)*x - 256*H(R(1,1,3,0),x)
          + 512*H(R(1,1,3,0),x)*[1-x]^-1 - 256*H(R(1,1,3,0),x)*x - 256*H(R(1,1
         ,3,1),x) + 512*H(R(1,1,3,1),x)*[1-x]^-1 - 256*H(R(1,1,3,1),x)*x - 192
         *H(R(1,1,4),x) + 384*H(R(1,1,4),x)*[1-x]^-1 - 192*H(R(1,1,4),x)*x + 
         448/3*H(R(1,2),x) + 384*H(R(1,2),x)*[1-x]^-1*z3 - 448/3*H(R(1,2),x)*x
          - 192*H(R(1,2),x)*z3 - 192*H(R(1,2),x)*z3*x - 224*H(R(1,2,0),x) + 
         2144/3*H(R(1,2,0),x)*[1-x]^-1 - 1472/3*H(R(1,2,0),x)*x + 688/3*H(R(1,
         2,0,0),x) + 352/3*H(R(1,2,0,0),x)*[1-x]^-1 - 1040/3*H(R(1,2,0,0),x)*x
          + 48*H(R(1,2,0,0,0),x) - 96*H(R(1,2,0,0,0),x)*[1-x]^-1 + 48*H(R(1,2,
         0,0,0),x)*x - 96*H(R(1,2,2,0),x) + 192*H(R(1,2,2,0),x)*[1-x]^-1 - 96*
         H(R(1,2,2,0),x)*x - 7468/9*H(R(1,3),x) + 11576/9*H(R(1,3),x)*[1-x]^-1
          - 320*H(R(1,3),x)*[1-x]^-1*z2 - 4108/9*H(R(1,3),x)*x + 160*H(R(1,3),
         x)*z2 + 160*H(R(1,3),x)*z2*x + 80/3*H(R(1,3,0),x) + 608/3*H(R(1,3,0),
         x)*[1-x]^-1 - 688/3*H(R(1,3,0),x)*x - 176*H(R(1,3,0,0),x) + 352*H(R(1
         ,3,0,0),x)*[1-x]^-1 - 176*H(R(1,3,0,0),x)*x + 608/3*H(R(1,3,1),x) - 
         448/3*H(R(1,3,1),x)*[1-x]^-1 - 160/3*H(R(1,3,1),x)*x - 160*H(R(1,3,1,
         0),x) + 320*H(R(1,3,1,0),x)*[1-x]^-1 - 160*H(R(1,3,1,0),x)*x - 160*H(
         R(1,3,2),x) + 320*H(R(1,3,2),x)*[1-x]^-1 - 160*H(R(1,3,2),x)*x - 1024/
         3*H(R(1,4),x) + 896/3*H(R(1,4),x)*[1-x]^-1 + 128/3*H(R(1,4),x)*x - 
         400*H(R(1,4,0),x) + 800*H(R(1,4,0),x)*[1-x]^-1 - 400*H(R(1,4,0),x)*x
          - 416*H(R(1,4,1),x) + 832*H(R(1,4,1),x)*[1-x]^-1 - 416*H(R(1,4,1),x)
         *x - 368*H(R(1,5),x) + 736*H(R(1,5),x)*[1-x]^-1 - 368*H(R(1,5),x)*x
          + 225475/162*H(R(2),x) + 88832/81*H(R(2),x)*[1-x]^-1 + 544/3*H(R(2),
         x)*[1-x]^-1*z3 - 2144/3*H(R(2),x)*[1-x]^-1*z2 + 2208/5*H(R(2),x)*
         [1-x]^-1*z2^2 - 294137/162*H(R(2),x)*x - 800/3*H(R(2),x)*z3 + 352/3*
         H(R(2),x)*z3*x + 388/3*H(R(2),x)*z2 + 396*H(R(2),x)*z2*x - 1536/5*H(
         R(2),x)*z2^2 - 1536/5*H(R(2),x)*z2^2*x + 14116/27*H(R(2,0),x) + 18058/
         27*H(R(2,0),x)*[1-x]^-1 + 64*H(R(2,0),x)*[1-x]^-1*z3 - 704/3*H(R(2,0)
         ,x)*[1-x]^-1*z2 - 18164/27*H(R(2,0),x)*x - 112*H(R(2,0),x)*z3 - 112*
         H(R(2,0),x)*z3*x + 1136/3*H(R(2,0),x)*z2 - 592/3*H(R(2,0),x)*z2*x - 
         1208/9*H(R(2,0,0),x) + 7270/9*H(R(2,0,0),x)*[1-x]^-1 - 576*H(R(2,0,0)
         ,x)*[1-x]^-1*z2 - 7304/9*H(R(2,0,0),x)*x + 400*H(R(2,0,0),x)*z2 + 400
         *H(R(2,0,0),x)*z2*x - 364/3*H(R(2,0,0,0),x) + 248*H(R(2,0,0,0),x)*
         [1-x]^-1 - 220/3*H(R(2,0,0,0),x)*x - 144*H(R(2,0,0,0,0),x) + 256*H(R(
         2,0,0,0,0),x)*[1-x]^-1 - 144*H(R(2,0,0,0,0),x)*x + 1658/3*H(R(2,1),x)
          + 384*H(R(2,1),x)*[1-x]^-1*z3 + 254*H(R(2,1),x)*x - 352*H(R(2,1),x)*
         z3 - 352*H(R(2,1),x)*z3*x - 388/3*H(R(2,1,0),x) + 2144/3*H(R(2,1,0),x
         )*[1-x]^-1 - 396*H(R(2,1,0),x)*x + 96*H(R(2,1,0),x)*z2 + 96*H(R(2,1,0
         ),x)*z2*x + 200*H(R(2,1,0,0),x) + 352/3*H(R(2,1,0,0),x)*[1-x]^-1 - 
         376*H(R(2,1,0,0),x)*x + 112*H(R(2,1,0,0,0),x) - 96*H(R(2,1,0,0,0),x)*
         [1-x]^-1 + 112*H(R(2,1,0,0,0),x)*x + 128*H(R(2,1,1,0,0),x) + 128*H(R(
         2,1,1,0,0),x)*x - 96*H(R(2,1,2,0),x) + 192*H(R(2,1,2,0),x)*[1-x]^-1
          - 96*H(R(2,1,2,0),x)*x - 96*H(R(2,1,3),x) - 96*H(R(2,1,3),x)*x - 388/
         3*H(R(2,2),x) + 2144/3*H(R(2,2),x)*[1-x]^-1 - 192*H(R(2,2),x)*
         [1-x]^-1*z2 - 396*H(R(2,2),x)*x + 96*H(R(2,2),x)*z2 + 96*H(R(2,2),x)*
         z2*x - 64*H(R(2,2,0),x) + 208*H(R(2,2,0),x)*[1-x]^-1 - 160*H(R(2,2,0)
         ,x)*x - 32*H(R(2,2,0,0),x) + 192*H(R(2,2,0,0),x)*[1-x]^-1 - 32*H(R(2,
         2,0,0),x)*x - 96*H(R(2,2,1,0),x) + 192*H(R(2,2,1,0),x)*[1-x]^-1 - 96*
         H(R(2,2,1,0),x)*x - 96*H(R(2,2,2),x) + 192*H(R(2,2,2),x)*[1-x]^-1 - 
         96*H(R(2,2,2),x)*x - 1136/3*H(R(2,3),x) + 704/3*H(R(2,3),x)*[1-x]^-1
          + 592/3*H(R(2,3),x)*x - 352*H(R(2,3,0),x) + 608*H(R(2,3,0),x)*
         [1-x]^-1 - 352*H(R(2,3,0),x)*x - 320*H(R(2,3,1),x) + 576*H(R(2,3,1),x
         )*[1-x]^-1 - 320*H(R(2,3,1),x)*x - 400*H(R(2,4),x) + 576*H(R(2,4),x)*
         [1-x]^-1 - 400*H(R(2,4),x)*x + 1607/3*H(R(3),x) + 7400/9*H(R(3),x)*
         [1-x]^-1 + 160*H(R(3),x)*[1-x]^-1*z3 - 688/3*H(R(3),x)*[1-x]^-1*z2 - 
         6511/9*H(R(3),x)*x - 192*H(R(3),x)*z3 - 192*H(R(3),x)*z3*x + 152/3*H(
         R(3),x)*z2 + 632/3*H(R(3),x)*z2*x - 3307/9*H(R(3,0),x) + 11162/9*H(R(
         3,0),x)*[1-x]^-1 - 352*H(R(3,0),x)*[1-x]^-1*z2 - 8971/9*H(R(3,0),x)*x
          + 288*H(R(3,0),x)*z2 + 288*H(R(3,0),x)*z2*x - 488/3*H(R(3,0,0),x) + 
         1144/3*H(R(3,0,0),x)*[1-x]^-1 - 1016/3*H(R(3,0,0),x)*x - 136*H(R(3,0,
         0,0),x) + 224*H(R(3,0,0,0),x)*[1-x]^-1 - 136*H(R(3,0,0,0),x)*x - 44*
         H(R(3,1),x) + 2456/3*H(R(3,1),x)*[1-x]^-1 - 192*H(R(3,1),x)*[1-x]^-1*
         z2 - 396*H(R(3,1),x)*x + 96*H(R(3,1),x)*z2 + 96*H(R(3,1),x)*z2*x - 
         152/3*H(R(3,1,0),x) + 688/3*H(R(3,1,0),x)*[1-x]^-1 - 632/3*H(R(3,1,0)
         ,x)*x - 48*H(R(3,1,0,0),x) + 224*H(R(3,1,0,0),x)*[1-x]^-1 - 48*H(R(3,
         1,0,0),x)*x - 96*H(R(3,1,1,0),x) + 192*H(R(3,1,1,0),x)*[1-x]^-1 - 96*
         H(R(3,1,1,0),x)*x - 96*H(R(3,1,2),x) + 192*H(R(3,1,2),x)*[1-x]^-1 - 
         96*H(R(3,1,2),x)*x - 152/3*H(R(3,2),x) + 688/3*H(R(3,2),x)*[1-x]^-1
          - 632/3*H(R(3,2),x)*x - 240*H(R(3,2,0),x) + 384*H(R(3,2,0),x)*
         [1-x]^-1 - 240*H(R(3,2,0),x)*x - 96*H(R(3,2,1),x) + 192*H(R(3,2,1),x)
         *[1-x]^-1 - 96*H(R(3,2,1),x)*x - 288*H(R(3,3),x) + 352*H(R(3,3),x)*
         [1-x]^-1 - 288*H(R(3,3),x)*x - 6116/9*H(R(4),x) + 13798/9*H(R(4),x)*
         [1-x]^-1 - 448*H(R(4),x)*[1-x]^-1*z2 - 9524/9*H(R(4),x)*x + 312*H(R(4
         ),x)*z2 + 312*H(R(4),x)*z2*x - 544/3*H(R(4,0),x) + 456*H(R(4,0),x)*
         [1-x]^-1 - 1744/3*H(R(4,0),x)*x - 308*H(R(4,0,0),x) + 416*H(R(4,0,0),
         x)*[1-x]^-1 - 308*H(R(4,0,0),x)*x + 304/3*H(R(4,1),x) + 592/3*H(R(4,1
         ),x)*[1-x]^-1 - 944/3*H(R(4,1),x)*x - 312*H(R(4,1,0),x) + 448*H(R(4,1
         ,0),x)*[1-x]^-1 - 312*H(R(4,1,0),x)*x - 96*H(R(4,1,1),x) + 192*H(R(4,
         1,1),x)*[1-x]^-1 - 96*H(R(4,1,1),x)*x - 312*H(R(4,2),x) + 448*H(R(4,2
         ),x)*[1-x]^-1 - 312*H(R(4,2),x)*x - 312*H(R(5),x) + 504*H(R(5),x)*
         [1-x]^-1 - 680*H(R(5),x)*x - 460*H(R(5,0),x) + 576*H(R(5,0),x)*
         [1-x]^-1 - 460*H(R(5,0),x)*x - 528*H(R(5,1),x) + 704*H(R(5,1),x)*
         [1-x]^-1 - 528*H(R(5,1),x)*x - 392*H(R(6),x) + 448*H(R(6),x)*[1-x]^-1
          - 392*H(R(6),x)*x )

       + cf*nc^2*nf * (  - 77585/54 - 39883/81*[1-x]^-1 + 256*[1-x]^-1*z5 +
         88*[1-x]^-1*z4 - 16252/27*[1-x]^-1*z3 + 26692/81*[1-x]^-1*z2 + 64*
         [1-x]^-1*z2*z3 - 4304/45*[1-x]^-1*z2^2 + 312521/162*x - 296/3*z5 - 
         296/3*z5*x - 44*z4 - 44*z4*x + 7100/27*z3 + 12212/27*z3*x - 32*z3^2
          - 32*z3^2*x + 30286/81*z2 - 42602/81*z2*x - 112/3*z2*z3 - 112/3*z2*
         z3*x + 808/45*z2^2 - 824/45*z2^2*x - 992/35*z2^3 - 992/35*z2^3*x + 
         353/3*delta_(1 - x) - 248/3*delta_(1 - x)*z5 + 66*delta_(1 - x)*z4 - 
         137/9*delta_(1 - x)*z3 - 16/3*delta_(1 - x)*z3^2 - 85175/162*delta_(1
          - x)*z2 - 584/9*delta_(1 - x)*z2*z3 + 28808/135*delta_(1 - x)*z2^2
          - 1152/35*delta_(1 - x)*z2^3 - 1575/2*H(R(0),x) - 85175/162*H(R(0),x
         )*[1-x]^-1 - 88*H(R(0),x)*[1-x]^-1*z3 + 3832/9*H(R(0),x)*[1-x]^-1*z2
          - 1504/15*H(R(0),x)*[1-x]^-1*z2^2 + 215497/162*H(R(0),x)*x + 88/3*H(
         R(0),x)*z3 - 104/3*H(R(0),x)*z3*x + 58/3*H(R(0),x)*z2 - 2138/9*H(R(0)
         ,x)*z2*x + 848/15*H(R(0),x)*z2^2 + 848/15*H(R(0),x)*z2^2*x - 5263/27*
         H(R(0,0),x) - 44494/81*H(R(0,0),x)*[1-x]^-1 - 256/3*H(R(0,0),x)*
         [1-x]^-1*z3 + 2744/9*H(R(0,0),x)*[1-x]^-1*z2 + 7375/9*H(R(0,0),x)*x
          + 64*H(R(0,0),x)*z3 + 64*H(R(0,0),x)*z3*x - 1192/9*H(R(0,0),x)*z2 - 
         1288/9*H(R(0,0),x)*z2*x + 1702/9*H(R(0,0,0),x) - 1450/3*H(R(0,0,0),x)
         *[1-x]^-1 + 192*H(R(0,0,0),x)*[1-x]^-1*z2 + 4514/9*H(R(0,0,0),x)*x - 
         144*H(R(0,0,0),x)*z2 - 144*H(R(0,0,0),x)*z2*x + 520/3*H(R(0,0,0,0),x)
          - 736/3*H(R(0,0,0,0),x)*[1-x]^-1 + 248*H(R(0,0,0,0),x)*x + 280/3*H(
         R(0,0,0,0,0),x) - 320/3*H(R(0,0,0,0,0),x)*[1-x]^-1 + 280/3*H(R(0,0,0,
         0,0),x)*x - 11416/27*H(R(1),x) - 416/9*H(R(1),x)*[1-x]^-1*z3 - 832/15
         *H(R(1),x)*[1-x]^-1*z2^2 + 11416/27*H(R(1),x)*x + 1168/9*H(R(1),x)*z3
          - 752/9*H(R(1),x)*z3*x + 64/3*H(R(1),x)*z2 - 64/3*H(R(1),x)*z2*x + 
         1568/15*H(R(1),x)*z2^2 - 736/15*H(R(1),x)*z2^2*x - 23098/81*H(R(1,0),
         x) - 26692/81*H(R(1,0),x)*[1-x]^-1 - 128*H(R(1,0),x)*[1-x]^-1*z3 + 
         1504/9*H(R(1,0),x)*[1-x]^-1*z2 + 49790/81*H(R(1,0),x)*x + 160*H(R(1,0
         ),x)*z3 - 32*H(R(1,0),x)*z3*x - 1712/9*H(R(1,0),x)*z2 + 208/9*H(R(1,0
         ),x)*z2*x - 688/27*H(R(1,0,0),x) - 4840/27*H(R(1,0,0),x)*[1-x]^-1 + 
         320/3*H(R(1,0,0),x)*[1-x]^-1*z2 + 5528/27*H(R(1,0,0),x)*x - 448/3*H(
         R(1,0,0),x)*z2 + 128/3*H(R(1,0,0),x)*z2*x + 676/9*H(R(1,0,0,0),x) - 
         1448/9*H(R(1,0,0,0),x)*[1-x]^-1 + 772/9*H(R(1,0,0,0),x)*x + 128/3*H(
         R(1,0,0,0,0),x) - 256/3*H(R(1,0,0,0,0),x)*[1-x]^-1 + 128/3*H(R(1,0,0,
         0,0),x)*x - 872/3*H(R(1,1),x) - 256/3*H(R(1,1),x)*[1-x]^-1*z3 + 872/3
         *H(R(1,1),x)*x + 704/3*H(R(1,1),x)*z3 - 448/3*H(R(1,1),x)*z3*x - 64/3
         *H(R(1,1,0),x) - 256/3*H(R(1,1,0),x)*[1-x]^-1*z2 + 64/3*H(R(1,1,0),x)
         *x - 448/3*H(R(1,1,0),x)*z2 + 704/3*H(R(1,1,0),x)*z2*x - 128*H(R(1,1,
         0,0),x) + 128*H(R(1,1,0,0),x)*x - 160/3*H(R(1,1,0,0,0),x) + 320/3*H(
         R(1,1,0,0,0),x)*[1-x]^-1 - 160/3*H(R(1,1,0,0,0),x)*x - 192*H(R(1,1,1,
         0,0),x) + 192*H(R(1,1,1,0,0),x)*x + 448/3*H(R(1,1,3),x) + 256/3*H(R(1
         ,1,3),x)*[1-x]^-1 - 704/3*H(R(1,1,3),x)*x - 64/3*H(R(1,2),x) + 64/3*
         H(R(1,2),x)*x + 32*H(R(1,2,0),x) - 320/3*H(R(1,2,0),x)*[1-x]^-1 + 224/
         3*H(R(1,2,0),x)*x - 256/3*H(R(1,2,0,0),x) - 64/3*H(R(1,2,0,0),x)*
         [1-x]^-1 + 320/3*H(R(1,2,0,0),x)*x + 1712/9*H(R(1,3),x) - 1504/9*H(R(
         1,3),x)*[1-x]^-1 - 208/9*H(R(1,3),x)*x + 160/3*H(R(1,3,0),x) - 320/3*
         H(R(1,3,0),x)*[1-x]^-1 + 160/3*H(R(1,3,0),x)*x + 64/3*H(R(1,3,1),x)
          - 128/3*H(R(1,3,1),x)*[1-x]^-1 + 64/3*H(R(1,3,1),x)*x + 448/3*H(R(1,
         4),x) - 320/3*H(R(1,4),x)*[1-x]^-1 - 128/3*H(R(1,4),x)*x - 30286/81*
         H(R(2),x) - 26692/81*H(R(2),x)*[1-x]^-1 - 448/3*H(R(2),x)*[1-x]^-1*z3
          + 320/3*H(R(2),x)*[1-x]^-1*z2 + 42602/81*H(R(2),x)*x + 512/3*H(R(2),
         x)*z3 - 64/3*H(R(2),x)*z3*x - 64/3*H(R(2),x)*z2 - 64*H(R(2),x)*z2*x
          + 128/5*H(R(2),x)*z2^2 + 128/5*H(R(2),x)*z2^2*x - 1778/27*H(R(2,0),x
         ) - 8168/27*H(R(2,0),x)*[1-x]^-1 + 128/3*H(R(2,0),x)*[1-x]^-1*z2 + 
         5614/27*H(R(2,0),x)*x + 32*H(R(2,0),x)*z3 + 32*H(R(2,0),x)*z3*x - 320/
         3*H(R(2,0),x)*z2 + 256/3*H(R(2,0),x)*z2*x + 376/9*H(R(2,0,0),x) - 
         1448/9*H(R(2,0,0),x)*[1-x]^-1 + 2008/9*H(R(2,0,0),x)*x - 32*H(R(2,0,0
         ),x)*z2 - 32*H(R(2,0,0),x)*z2*x + 16/3*H(R(2,0,0,0),x) - 32*H(R(2,0,0
         ,0),x)*[1-x]^-1 + 16/3*H(R(2,0,0,0),x)*x - 404/3*H(R(2,1),x) - 92*H(
         R(2,1),x)*x + 64*H(R(2,1),x)*z3 + 64*H(R(2,1),x)*z3*x + 64/3*H(R(2,1,
         0),x) - 320/3*H(R(2,1,0),x)*[1-x]^-1 + 64*H(R(2,1,0),x)*x - 64*H(R(2,
         1,0),x)*z2 - 64*H(R(2,1,0),x)*z2*x - 80*H(R(2,1,0,0),x) - 64/3*H(R(2,
         1,0,0),x)*[1-x]^-1 + 112*H(R(2,1,0,0),x)*x - 64*H(R(2,1,1,0,0),x) - 
         64*H(R(2,1,1,0,0),x)*x + 64*H(R(2,1,3),x) + 64*H(R(2,1,3),x)*x + 64/3
         *H(R(2,2),x) - 320/3*H(R(2,2),x)*[1-x]^-1 + 64*H(R(2,2),x)*x + 32*H(
         R(2,2,0),x) - 64*H(R(2,2,0),x)*[1-x]^-1 + 32*H(R(2,2,0),x)*x - 32*H(
         R(2,2,0,0),x) - 32*H(R(2,2,0,0),x)*x + 320/3*H(R(2,3),x) - 128/3*H(R(
         2,3),x)*[1-x]^-1 - 256/3*H(R(2,3),x)*x + 32*H(R(2,4),x) + 32*H(R(2,4)
         ,x)*x - 58/3*H(R(3),x) - 3832/9*H(R(3),x)*[1-x]^-1 + 256/3*H(R(3),x)*
         [1-x]^-1*z2 + 2138/9*H(R(3),x)*x + 32*H(R(3),x)*z3 + 32*H(R(3),x)*z3*
         x - 128/3*H(R(3),x)*z2 - 128/3*H(R(3),x)*z2*x + 716/9*H(R(3,0),x) - 
         2200/9*H(R(3,0),x)*[1-x]^-1 + 1772/9*H(R(3,0),x)*x - 32*H(R(3,0),x)*
         z2 - 32*H(R(3,0),x)*z2*x + 200/3*H(R(3,0,0),x) - 352/3*H(R(3,0,0),x)*
         [1-x]^-1 + 200/3*H(R(3,0,0),x)*x - 320/3*H(R(3,1),x)*[1-x]^-1 + 64*H(
         R(3,1),x)*x + 128/3*H(R(3,1,0),x) - 256/3*H(R(3,1,0),x)*[1-x]^-1 + 
         128/3*H(R(3,1,0),x)*x - 32*H(R(3,1,0,0),x) - 32*H(R(3,1,0,0),x)*x + 
         128/3*H(R(3,2),x) - 256/3*H(R(3,2),x)*[1-x]^-1 + 128/3*H(R(3,2),x)*x
          + 32*H(R(3,3),x) + 32*H(R(3,3),x)*x + 1192/9*H(R(4),x) - 2744/9*H(R(
         4),x)*[1-x]^-1 + 1288/9*H(R(4),x)*x + 376/3*H(R(4,0),x) - 192*H(R(4,0
         ),x)*[1-x]^-1 + 376/3*H(R(4,0),x)*x + 224/3*H(R(4,1),x) - 448/3*H(R(4
         ,1),x)*[1-x]^-1 + 224/3*H(R(4,1),x)*x + 144*H(R(5),x) - 192*H(R(5),x)
         *[1-x]^-1 + 144*H(R(5),x)*x )

       + cf*nc/2*nf^2 * ( 20797/81 + 4238/81*[1-x]^-1 - 224/9*[1-x]^-1*z4 + 
         2560/27*[1-x]^-1*z3 - 1216/81*[1-x]^-1*z2 - 8345/27*x + 112/9*z4 + 
         112/9*z4*x - 416/27*z3 - 2144/27*z3*x - 3280/81*z2 + 2288/81*z2*x 
         - 127/9* delta_(1-x) + 64/3*delta_(1-x)*z5 - 2584/27*delta_(1-x)*z4 -
         1864/27*delta_(1-x)*z3 + 10072/81*delta_(1-x)*z2 + 320/9*delta_(1-x)*
         z2*z3 + 4262/27*H(R(0),x) + 10072/81*H(R(0),x)*[1-x]^-1 + 128/3
         *H(R(0),x)*[1-x]^-1*z3 - 640/9*H(R(0),x)*[1-x]^-1*z2 - 20270/81*H(R(0
         ),x)*x - 64/3*H(R(0),x)*z3 - 64/3*H(R(0),x)*z3*x + 32/3*H(R(0),x)*z2
          + 416/9*H(R(0),x)*z2*x + 944/27*H(R(0,0),x) + 9184/81*H(R(0,0),x)*
         [1-x]^-1 - 320/9*H(R(0,0),x)*[1-x]^-1*z2 - 3536/27*H(R(0,0),x)*x +
         160/9*H(R(0,0),x)*z2 + 160/9*H(R(0,0),x)*z2*x - 368/9*H(R(0,0,0),x)
          + 848/9*H(R(0,0,0),x)*[1-x]^-1 - 80*H(R(0,0,0),x)*x - 32*H(R(0,0,0,0
         ),x) + 128/3*H(R(0,0,0,0),x)*[1-x]^-1 - 32*H(R(0,0,0,0),x)*x + 736/27
         *H(R(1),x) + 128/9*H(R(1),x)*[1-x]^-1*z3 - 736/27*H(R(1),x)*x - 64/9*
         H(R(1),x)*z3 - 64/9*H(R(1),x)*z3*x + 2176/81*H(R(1,0),x) + 1216/81*H(
         R(1,0),x)*[1-x]^-1 + 128/9*H(R(1,0),x)*[1-x]^-1*z2 - 3392/81*H(R(1,0)
         ,x)*x - 64/9*H(R(1,0),x)*z2 - 64/9*H(R(1,0),x)*z2*x - 128/27*H(R(1,0,
         0),x) + 640/27*H(R(1,0,0),x)*[1-x]^-1 - 512/27*H(R(1,0,0),x)*x + 32/9
         *H(R(1,0,0,0),x) - 64/9*H(R(1,0,0,0),x)*[1-x]^-1 + 32/9*H(R(1,0,0,0),
         x)*x + 64/9*H(R(1,3),x) - 128/9*H(R(1,3),x)*[1-x]^-1 + 64/9*H(R(1,3),
         x)*x + 3280/81*H(R(2),x) + 1216/81*H(R(2),x)*[1-x]^-1 - 2288/81*H(R(2
         ),x)*x - 160/27*H(R(2,0),x) + 1280/27*H(R(2,0),x)*[1-x]^-1 - 928/27*
         H(R(2,0),x)*x - 64/9*H(R(2,0,0),x) + 128/9*H(R(2,0,0),x)*[1-x]^-1 -
         64/9*H(R(2,0,0),x)*x - 32/3*H(R(3),x) + 640/9*H(R(3),x)*[1-x]^-1 -
         416/9*H(R(3),x)*x - 128/9*H(R(3,0),x) + 256/9*H(R(3,0),x)*[1-x]^-1 -
         128/9*H(R(3,0),x)*x - 160/9*H(R(4),x) + 320/9*H(R(4),x)*[1-x]^-1 -
         160/9*H(R(4),x)*x )

       + cf*nf^3 * (  - 32/81 - 32/81*[1-x]^-1 + 64/27*[1-x]^-1*z3 + 64/81*x
          - 32/27*z3 - 32/27*z3*x - 131/81*delta_(1 - x) - 32/27*delta_(1 - x)
         *z4 + 304/81*delta_(1 - x)*z3 + 32/81*delta_(1 - x)*z2 - 224/81*H(R(0
         ),x) + 32/81*H(R(0),x)*[1-x]^-1 + 64/27*H(R(0),x)*x - 16/81*H(R(0,0),
         x) - 160/81*H(R(0,0),x)*[1-x]^-1 + 176/81*H(R(0,0),x)*x + 16/27*H(R(0
         ,0,0),x) - 32/27*H(R(0,0,0),x)*[1-x]^-1 + 16/27*H(R(0,0,0),x)*x );


L [dP3TSplus] =

       + cf^2*ca^2 * (
          - 128*H(R(-5,0),x)
          + 128*H(R(-5,0),x)*x
          + 768*H(R(-4),x)*[1-x]^-1*z2
          - 6912*H(R(-4),x)*[1+x]^-1*z2
          + 4992*H(R(-4),x)*z2
          - 5760*H(R(-4),x)*z2*x
          + 2688*H(R(-4,-1,0),x)
          - 3072*H(R(-4,-1,0),x)*[1-x]^-1
          + 1920*H(R(-4,-1,0),x)*x
          + 1584*H(R(-4,0),x)
          + 1728*H(R(-4,0),x)*[1-x]^-1
          - 3392*H(R(-4,0),x)*[1+x]^-1
          - 2352*H(R(-4,0),x)*x
          - 3232*H(R(-4,0,0),x)
          + 384*H(R(-4,0,0),x)*[1-x]^-1
          + 3456*H(R(-4,0,0),x)*[1+x]^-1
          + 2464*H(R(-4,0,0),x)*x
          - 3648*H(R(-4,2),x)
          - 2304*H(R(-4,2),x)*[1-x]^-1
          + 6912*H(R(-4,2),x)*[1+x]^-1
          + 6720*H(R(-4,2),x)*x
          - 1792*H(R(-3),x)*[1-x]^-1*z3
          - 1152*H(R(-3),x)*[1-x]^-1*z2
          - 13312*H(R(-3),x)*[1+x]^-1*z3
          + 3072*H(R(-3),x)*[1+x]^-1*z2
          + 9536*H(R(-3),x)*z3
          - 7744*H(R(-3),x)*z3*x
          - 9440/3*H(R(-3),x)*z2
          - 10144/3*H(R(-3),x)*z2*x
          + 2176*H(R(-3,-2,0),x)
          - 3072*H(R(-3,-2,0),x)*[1-x]^-1
          + 1408*H(R(-3,-2,0),x)*x
          + 3072*H(R(-3,-1),x)*[1-x]^-1*z2
          + 12288*H(R(-3,-1),x)*[1+x]^-1*z2
          - 10240*H(R(-3,-1),x)*z2
          + 7168*H(R(-3,-1),x)*z2*x
          - 2560*H(R(-3,-1,-1,0),x)
          + 4096*H(R(-3,-1,-1,0),x)*[1-x]^-1
          - 1536*H(R(-3,-1,-1,0),x)*x
          - 8384/3*H(R(-3,-1,0),x)
          + 768*H(R(-3,-1,0),x)*[1-x]^-1
          + 5632/3*H(R(-3,-1,0),x)*[1+x]^-1
          - 64/3*H(R(-3,-1,0),x)*x
          + 7552*H(R(-3,-1,0,0),x)
          - 4608*H(R(-3,-1,0,0),x)*[1-x]^-1
          - 6144*H(R(-3,-1,0,0),x)*[1+x]^-1
          - 1920*H(R(-3,-1,0,0),x)*x
          + 8960*H(R(-3,-1,2),x)
          - 1024*H(R(-3,-1,2),x)*[1-x]^-1
          - 12288*H(R(-3,-1,2),x)*[1+x]^-1
          - 7936*H(R(-3,-1,2),x)*x
          + 2848*H(R(-3,0),x)
          - 576*H(R(-3,0),x)*[1-x]^-1
          - 256*H(R(-3,0),x)*[1-x]^-1*z2
          - 15040/3*H(R(-3,0),x)*[1+x]^-1
          - 13568*H(R(-3,0),x)*[1+x]^-1*z2
          - 4064*H(R(-3,0),x)*x
          + 9088*H(R(-3,0),x)*z2
          - 8832*H(R(-3,0),x)*z2*x
          + 4736*H(R(-3,0,0),x)
          + 1536*H(R(-3,0,0),x)*[1-x]^-1
          - 6144*H(R(-3,0,0),x)*[1+x]^-1
          - 1280*H(R(-3,0,0),x)*x
          - 5728*H(R(-3,0,0,0),x)
          + 896*H(R(-3,0,0,0),x)*[1-x]^-1
          + 7040*H(R(-3,0,0,0),x)*[1+x]^-1
          + 4448*H(R(-3,0,0,0),x)*x
          + 5248/3*H(R(-3,2),x)
          + 1536*H(R(-3,2),x)*[1-x]^-1
          - 6400/3*H(R(-3,2),x)*[1+x]^-1
          + 10112/3*H(R(-3,2),x)*x
          - 2752*H(R(-3,2,0),x)
          - 1792*H(R(-3,2,0),x)*[1-x]^-1
          + 6400*H(R(-3,2,0),x)*[1+x]^-1
          + 4800*H(R(-3,2,0),x)*x
          - 3072*H(R(-3,2,1),x)
          - 2048*H(R(-3,2,1),x)*[1-x]^-1
          + 8192*H(R(-3,2,1),x)*[1+x]^-1
          + 5120*H(R(-3,2,1),x)*x
          - 8448*H(R(-3,3),x)
          - 2048*H(R(-3,3),x)*[1-x]^-1
          + 14848*H(R(-3,3),x)*[1+x]^-1
          + 11008*H(R(-3,3),x)*x
          - 128/3*H(R(-2),x)*[1+x]^-1*z3
          + 19264/3*H(R(-2),x)*[1+x]^-1*z2
          + 2432*H(R(-2),x)*[1+x]^-1*z2^2
          - 11264/3*H(R(-2),x)*z3
          - 11392/3*H(R(-2),x)*z3*x
          - 12256/3*H(R(-2),x)*z2
          + 2336*H(R(-2),x)*z2*x
          - 1216*H(R(-2),x)*z2^2
          + 1216*H(R(-2),x)*z2^2*x
          + 1280*H(R(-2,-3,0),x)
          - 2048*H(R(-2,-3,0),x)*[1-x]^-1
          + 768*H(R(-2,-3,0),x)*x
          + 1536*H(R(-2,-2),x)*[1-x]^-1*z2
          + 12288*H(R(-2,-2),x)*[1+x]^-1*z2
          - 8192*H(R(-2,-2),x)*z2
          + 6656*H(R(-2,-2),x)*z2*x
          - 1280*H(R(-2,-2,-1,0),x)
          + 2048*H(R(-2,-2,-1,0),x)*[1-x]^-1
          - 768*H(R(-2,-2,-1,0),x)*x
          - 7136/3*H(R(-2,-2,0),x)
          + 384*H(R(-2,-2,0),x)*[1-x]^-1
          + 5632/3*H(R(-2,-2,0),x)*[1+x]^-1
          - 160/3*H(R(-2,-2,0),x)*x
          + 5696*H(R(-2,-2,0,0),x)
          - 3328*H(R(-2,-2,0,0),x)*[1-x]^-1
          - 6144*H(R(-2,-2,0,0),x)*[1+x]^-1
          - 2368*H(R(-2,-2,0,0),x)*x
          + 7552*H(R(-2,-2,2),x)
          - 512*H(R(-2,-2,2),x)*[1-x]^-1
          - 12288*H(R(-2,-2,2),x)*[1+x]^-1
          - 7040*H(R(-2,-2,2),x)*x
          + 13312*H(R(-2,-1),x)*[1+x]^-1*z3
          - 3584/3*H(R(-2,-1),x)*[1+x]^-1*z2
          - 6656*H(R(-2,-1),x)*z3
          + 6656*H(R(-2,-1),x)*z3*x
          + 13312/3*H(R(-2,-1),x)*z2
          + 9728/3*H(R(-2,-1),x)*z2*x
          - 1280*H(R(-2,-1,-2,0),x)
          + 2048*H(R(-2,-1,-2,0),x)*[1-x]^-1
          - 768*H(R(-2,-1,-2,0),x)*x
          - 12288*H(R(-2,-1,-1),x)*[1+x]^-1*z2
          + 6144*H(R(-2,-1,-1),x)*z2
          - 6144*H(R(-2,-1,-1),x)*z2*x
          + 1024*H(R(-2,-1,-1,0),x)
          + 1024*H(R(-2,-1,-1,0),x)*x
          - 5632*H(R(-2,-1,-1,0,0),x)
          + 4096*H(R(-2,-1,-1,0,0),x)*[1-x]^-1
          + 6144*H(R(-2,-1,-1,0,0),x)*[1+x]^-1
          + 1536*H(R(-2,-1,-1,0,0),x)*x
          - 6144*H(R(-2,-1,-1,2),x)
          + 12288*H(R(-2,-1,-1,2),x)*[1+x]^-1
          + 6144*H(R(-2,-1,-1,2),x)*x
          - 2432*H(R(-2,-1,0),x)
          + 1536*H(R(-2,-1,0),x)*[1-x]^-1*z2
          + 17152/3*H(R(-2,-1,0),x)*[1+x]^-1
          + 17408*H(R(-2,-1,0),x)*[1+x]^-1*z2
          + 9856/3*H(R(-2,-1,0),x)*x
          - 10752*H(R(-2,-1,0),x)*z2
          + 9216*H(R(-2,-1,0),x)*z2*x
          - 6208*H(R(-2,-1,0,0),x)
          + 768*H(R(-2,-1,0,0),x)*[1-x]^-1
          + 4352*H(R(-2,-1,0,0),x)*[1+x]^-1
          - 960*H(R(-2,-1,0,0),x)*x
          + 10432*H(R(-2,-1,0,0,0),x)
          - 3840*H(R(-2,-1,0,0,0),x)*[1-x]^-1
          - 12800*H(R(-2,-1,0,0,0),x)*[1+x]^-1
          - 6592*H(R(-2,-1,0,0,0),x)*x
          - 11776/3*H(R(-2,-1,2),x)
          + 3584/3*H(R(-2,-1,2),x)*[1+x]^-1
          - 8192/3*H(R(-2,-1,2),x)*x
          + 6528*H(R(-2,-1,2,0),x)
          - 512*H(R(-2,-1,2,0),x)*[1-x]^-1
          - 10240*H(R(-2,-1,2,0),x)*[1+x]^-1
          - 6016*H(R(-2,-1,2,0),x)*x
          + 4096*H(R(-2,-1,2,1),x)
          - 8192*H(R(-2,-1,2,1),x)*[1+x]^-1
          - 4096*H(R(-2,-1,2,1),x)*x
          + 14080*H(R(-2,-1,3),x)
          - 1024*H(R(-2,-1,3),x)*[1-x]^-1
          - 22528*H(R(-2,-1,3),x)*[1+x]^-1
          - 13056*H(R(-2,-1,3),x)*x
          - 2456*H(R(-2,0),x)
          - 896*H(R(-2,0),x)*[1-x]^-1*z3
          - 576*H(R(-2,0),x)*[1-x]^-1*z2
          + 1328*H(R(-2,0),x)*[1+x]^-1
          - 11264*H(R(-2,0),x)*[1+x]^-1*z3
          + 10112/3*H(R(-2,0),x)*[1+x]^-1*z2
          - 1128*H(R(-2,0),x)*x
          + 7072*H(R(-2,0),x)*z3
          - 6176*H(R(-2,0),x)*z3*x
          - 16304/3*H(R(-2,0),x)*z2
          - 11152/3*H(R(-2,0),x)*z2*x
          + 14032/3*H(R(-2,0,0),x)
          - 576*H(R(-2,0,0),x)*[1-x]^-1
          - 512*H(R(-2,0,0),x)*[1-x]^-1*z2
          - 26848/3*H(R(-2,0,0),x)*[1+x]^-1
          - 15104*H(R(-2,0,0),x)*[1+x]^-1*z2
          - 18512/3*H(R(-2,0,0),x)*x
          + 9344*H(R(-2,0,0),x)*z2
          - 8832*H(R(-2,0,0),x)*z2*x
          + 7632*H(R(-2,0,0,0),x)
          + 576*H(R(-2,0,0,0),x)*[1-x]^-1
          - 8000*H(R(-2,0,0,0),x)*[1+x]^-1
          + 368*H(R(-2,0,0,0),x)*x
          - 5504*H(R(-2,0,0,0,0),x)
          + 1024*H(R(-2,0,0,0,0),x)*[1-x]^-1
          + 7936*H(R(-2,0,0,0,0),x)*[1+x]^-1
          + 4480*H(R(-2,0,0,0,0),x)*x
          + 8608/3*H(R(-2,2),x)
          - 10688/3*H(R(-2,2),x)*[1+x]^-1
          - 2080/3*H(R(-2,2),x)*x
          + 1408*H(R(-2,2,0),x)
          + 768*H(R(-2,2,0),x)*[1-x]^-1
          - 1792/3*H(R(-2,2,0),x)*[1+x]^-1
          + 2688*H(R(-2,2,0),x)*x
          - 1408*H(R(-2,2,0,0),x)
          - 1024*H(R(-2,2,0,0),x)*[1-x]^-1
          + 3840*H(R(-2,2,0,0),x)*[1+x]^-1
          + 2432*H(R(-2,2,0,0),x)*x
          + 1792/3*H(R(-2,2,1),x)
          + 5632/3*H(R(-2,2,1),x)*[1+x]^-1
          + 7424/3*H(R(-2,2,1),x)*x
          - 1536*H(R(-2,2,1,0),x)
          - 1024*H(R(-2,2,1,0),x)*[1-x]^-1
          + 4096*H(R(-2,2,1,0),x)*[1+x]^-1
          + 2560*H(R(-2,2,1,0),x)*x
          - 1536*H(R(-2,2,2),x)
          - 1024*H(R(-2,2,2),x)*[1-x]^-1
          + 4096*H(R(-2,2,2),x)*[1+x]^-1
          + 2560*H(R(-2,2,2),x)*x
          + 4480*H(R(-2,3),x)
          + 1536*H(R(-2,3),x)*[1-x]^-1
          - 8192/3*H(R(-2,3),x)*[1+x]^-1
          + 5504*H(R(-2,3),x)*x
          - 5568*H(R(-2,3,0),x)
          - 1280*H(R(-2,3,0),x)*[1-x]^-1
          + 11264*H(R(-2,3,0),x)*[1+x]^-1
          + 6848*H(R(-2,3,0),x)*x
          - 5120*H(R(-2,3,1),x)
          - 2048*H(R(-2,3,1),x)*[1-x]^-1
          + 12288*H(R(-2,3,1),x)*[1+x]^-1
          + 7168*H(R(-2,3,1),x)*x
          - 10688*H(R(-2,4),x)
          - 768*H(R(-2,4),x)*[1-x]^-1
          + 18688*H(R(-2,4),x)*[1+x]^-1
          + 11456*H(R(-2,4),x)*x
          + 12288*H(R(-1,-3),x)*[1+x]^-1*z2
          - 6144*H(R(-1,-3),x)*z2
          + 6144*H(R(-1,-3),x)*z2*x
          - 5888/3*H(R(-1,-3,0),x)
          + 5632/3*H(R(-1,-3,0),x)*[1+x]^-1
          - 256/3*H(R(-1,-3,0),x)*x
          + 3072*H(R(-1,-3,0,0),x)
          - 6144*H(R(-1,-3,0,0),x)*[1+x]^-1
          - 3072*H(R(-1,-3,0,0),x)*x
          + 6144*H(R(-1,-3,2),x)
          - 12288*H(R(-1,-3,2),x)*[1+x]^-1
          - 6144*H(R(-1,-3,2),x)*x
          + 13312*H(R(-1,-2),x)*[1+x]^-1*z3
          - 3584/3*H(R(-1,-2),x)*[1+x]^-1*z2
          - 6656*H(R(-1,-2),x)*z3
          + 6656*H(R(-1,-2),x)*z3*x
          + 13312/3*H(R(-1,-2),x)*z2
          + 9728/3*H(R(-1,-2),x)*z2*x
          - 12288*H(R(-1,-2,-1),x)*[1+x]^-1*z2
          + 6144*H(R(-1,-2,-1),x)*z2
          - 6144*H(R(-1,-2,-1),x)*z2*x
          + 1024*H(R(-1,-2,-1,0),x)
          + 1024*H(R(-1,-2,-1,0),x)*x
          - 3072*H(R(-1,-2,-1,0,0),x)
          + 6144*H(R(-1,-2,-1,0,0),x)*[1+x]^-1
          + 3072*H(R(-1,-2,-1,0,0),x)*x
          - 6144*H(R(-1,-2,-1,2),x)
          + 12288*H(R(-1,-2,-1,2),x)*[1+x]^-1
          + 6144*H(R(-1,-2,-1,2),x)*x
          - 2432*H(R(-1,-2,0),x)
          + 17152/3*H(R(-1,-2,0),x)*[1+x]^-1
          + 17408*H(R(-1,-2,0),x)*[1+x]^-1*z2
          + 9856/3*H(R(-1,-2,0),x)*x
          - 8704*H(R(-1,-2,0),x)*z2
          + 8704*H(R(-1,-2,0),x)*z2*x
          - 5376*H(R(-1,-2,0,0),x)
          + 4352*H(R(-1,-2,0,0),x)*[1+x]^-1
          - 1024*H(R(-1,-2,0,0),x)*x
          + 6400*H(R(-1,-2,0,0,0),x)
          - 12800*H(R(-1,-2,0,0,0),x)*[1+x]^-1
          - 6400*H(R(-1,-2,0,0,0),x)*x
          - 11776/3*H(R(-1,-2,2),x)
          + 3584/3*H(R(-1,-2,2),x)*[1+x]^-1
          - 8192/3*H(R(-1,-2,2),x)*x
          + 5120*H(R(-1,-2,2,0),x)
          - 10240*H(R(-1,-2,2,0),x)*[1+x]^-1
          - 5120*H(R(-1,-2,2,0),x)*x
          + 4096*H(R(-1,-2,2,1),x)
          - 8192*H(R(-1,-2,2,1),x)*[1+x]^-1
          - 4096*H(R(-1,-2,2,1),x)*x
          + 11264*H(R(-1,-2,3),x)
          - 22528*H(R(-1,-2,3),x)*[1+x]^-1
          - 11264*H(R(-1,-2,3),x)*x
          - 12288*H(R(-1,-1,-2),x)*[1+x]^-1*z2
          + 6144*H(R(-1,-1,-2),x)*z2
          - 6144*H(R(-1,-1,-2),x)*z2*x
          + 1024*H(R(-1,-1,-2,0),x)
          + 1024*H(R(-1,-1,-2,0),x)*x
          - 3072*H(R(-1,-1,-2,0,0),x)
          + 6144*H(R(-1,-1,-2,0,0),x)*[1+x]^-1
          + 3072*H(R(-1,-1,-2,0,0),x)*x
          - 6144*H(R(-1,-1,-2,2),x)
          + 12288*H(R(-1,-1,-2,2),x)*[1+x]^-1
          + 6144*H(R(-1,-1,-2,2),x)*x
          - 12288*H(R(-1,-1,-1,0),x)*[1+x]^-1*z2
          + 6144*H(R(-1,-1,-1,0),x)*z2
          - 6144*H(R(-1,-1,-1,0),x)*z2*x
          + 2048*H(R(-1,-1,-1,0,0),x)
          + 2048*H(R(-1,-1,-1,0,0),x)*x
          - 9216*H(R(-1,-1,-1,0,0,0),x)
          + 18432*H(R(-1,-1,-1,0,0,0),x)*[1+x]^-1
          + 9216*H(R(-1,-1,-1,0,0,0),x)*x
          - 6144*H(R(-1,-1,-1,2,0),x)
          + 12288*H(R(-1,-1,-1,2,0),x)*[1+x]^-1
          + 6144*H(R(-1,-1,-1,2,0),x)*x
          - 12288*H(R(-1,-1,-1,3),x)
          + 24576*H(R(-1,-1,-1,3),x)*[1+x]^-1
          + 12288*H(R(-1,-1,-1,3),x)*x
          + 13312*H(R(-1,-1,0),x)*[1+x]^-1*z3
          - 3584/3*H(R(-1,-1,0),x)*[1+x]^-1*z2
          - 6656*H(R(-1,-1,0),x)*z3
          + 6656*H(R(-1,-1,0),x)*z3*x
          + 13312/3*H(R(-1,-1,0),x)*z2
          + 9728/3*H(R(-1,-1,0),x)*z2*x
          - 4864*H(R(-1,-1,0,0),x)
          + 34304/3*H(R(-1,-1,0,0),x)*[1+x]^-1
          + 22528*H(R(-1,-1,0,0),x)*[1+x]^-1*z2
          + 19712/3*H(R(-1,-1,0,0),x)*x
          - 11264*H(R(-1,-1,0,0),x)*z2
          + 11264*H(R(-1,-1,0,0),x)*z2*x
          - 10240*H(R(-1,-1,0,0,0),x)
          + 7424*H(R(-1,-1,0,0,0),x)*[1+x]^-1
          - 2816*H(R(-1,-1,0,0,0),x)*x
          + 7168*H(R(-1,-1,0,0,0,0),x)
          - 14336*H(R(-1,-1,0,0,0,0),x)*[1+x]^-1
          - 7168*H(R(-1,-1,0,0,0,0),x)*x
          - 11776/3*H(R(-1,-1,2,0),x)
          + 3584/3*H(R(-1,-1,2,0),x)*[1+x]^-1
          - 8192/3*H(R(-1,-1,2,0),x)*x
          + 4096*H(R(-1,-1,2,0,0),x)
          - 8192*H(R(-1,-1,2,0,0),x)*[1+x]^-1
          - 4096*H(R(-1,-1,2,0,0),x)*x
          + 4096*H(R(-1,-1,2,1,0),x)
          - 8192*H(R(-1,-1,2,1,0),x)*[1+x]^-1
          - 4096*H(R(-1,-1,2,1,0),x)*x
          + 4096*H(R(-1,-1,2,2),x)
          - 8192*H(R(-1,-1,2,2),x)*[1+x]^-1
          - 4096*H(R(-1,-1,2,2),x)*x
          - 23552/3*H(R(-1,-1,3),x)
          + 7168/3*H(R(-1,-1,3),x)*[1+x]^-1
          - 16384/3*H(R(-1,-1,3),x)*x
          + 9216*H(R(-1,-1,3,0),x)
          - 18432*H(R(-1,-1,3,0),x)*[1+x]^-1
          - 9216*H(R(-1,-1,3,0),x)*x
          + 8192*H(R(-1,-1,3,1),x)
          - 16384*H(R(-1,-1,3,1),x)*[1+x]^-1
          - 8192*H(R(-1,-1,3,1),x)*x
          + 15360*H(R(-1,-1,4),x)
          - 30720*H(R(-1,-1,4),x)*[1+x]^-1
          - 15360*H(R(-1,-1,4),x)*x
          - 128/3*H(R(-1,0),x)*[1+x]^-1*z3
          + 19264/3*H(R(-1,0),x)*[1+x]^-1*z2
          + 2432*H(R(-1,0),x)*[1+x]^-1*z2^2
          - 11264/3*H(R(-1,0),x)*z3
          - 11392/3*H(R(-1,0),x)*z3*x
          - 12256/3*H(R(-1,0),x)*z2
          + 2336*H(R(-1,0),x)*z2*x
          - 1216*H(R(-1,0),x)*z2^2
          + 1216*H(R(-1,0),x)*z2^2*x
          - 4912*H(R(-1,0,0),x)
          + 2656*H(R(-1,0,0),x)*[1+x]^-1
          - 9216*H(R(-1,0,0),x)*[1+x]^-1*z3
          + 11008/3*H(R(-1,0,0),x)*[1+x]^-1*z2
          - 2256*H(R(-1,0,0),x)*x
          + 4608*H(R(-1,0,0),x)*z3
          - 4608*H(R(-1,0,0),x)*z3*x
          - 23168/3*H(R(-1,0,0),x)*z2
          - 12160/3*H(R(-1,0,0),x)*z2*x
          + 5488*H(R(-1,0,0,0),x)
          - 11808*H(R(-1,0,0,0),x)*[1+x]^-1
          - 11520*H(R(-1,0,0,0),x)*[1+x]^-1*z2
          - 6320*H(R(-1,0,0,0),x)*x
          + 5760*H(R(-1,0,0,0),x)*z2
          - 5760*H(R(-1,0,0,0),x)*z2*x
          + 8448*H(R(-1,0,0,0,0),x)
          - 8704*H(R(-1,0,0,0,0),x)*[1+x]^-1
          - 256*H(R(-1,0,0,0,0),x)*x
          - 1920*H(R(-1,0,0,0,0,0),x)
          + 3840*H(R(-1,0,0,0,0,0),x)*[1+x]^-1
          + 1920*H(R(-1,0,0,0,0,0),x)*x
          + 8608/3*H(R(-1,2,0),x)
          - 10688/3*H(R(-1,2,0),x)*[1+x]^-1
          - 2080/3*H(R(-1,2,0),x)*x
          + 3200/3*H(R(-1,2,0,0),x)
          + 2816/3*H(R(-1,2,0,0),x)*[1+x]^-1
          + 6016/3*H(R(-1,2,0,0),x)*x
          + 384*H(R(-1,2,0,0,0),x)
          - 768*H(R(-1,2,0,0,0),x)*[1+x]^-1
          - 384*H(R(-1,2,0,0,0),x)*x
          + 1792/3*H(R(-1,2,1,0),x)
          + 5632/3*H(R(-1,2,1,0),x)*[1+x]^-1
          + 7424/3*H(R(-1,2,1,0),x)*x
          + 1792/3*H(R(-1,2,2),x)
          + 5632/3*H(R(-1,2,2),x)*[1+x]^-1
          + 7424/3*H(R(-1,2,2),x)*x
          + 17216/3*H(R(-1,3),x)
          - 21376/3*H(R(-1,3),x)*[1+x]^-1
          - 4160/3*H(R(-1,3),x)*x
          + 11392/3*H(R(-1,3,0),x)
          + 1024/3*H(R(-1,3,0),x)*[1+x]^-1
          + 12416/3*H(R(-1,3,0),x)*x
          - 1792*H(R(-1,3,0,0),x)
          + 3584*H(R(-1,3,0,0),x)*[1+x]^-1
          + 1792*H(R(-1,3,0,0),x)*x
          + 3584/3*H(R(-1,3,1),x)
          + 11264/3*H(R(-1,3,1),x)*[1+x]^-1
          + 14848/3*H(R(-1,3,1),x)*x
          - 2048*H(R(-1,3,1,0),x)
          + 4096*H(R(-1,3,1,0),x)*[1+x]^-1
          + 2048*H(R(-1,3,1,0),x)*x
          - 2048*H(R(-1,3,2),x)
          + 4096*H(R(-1,3,2),x)*[1+x]^-1
          + 2048*H(R(-1,3,2),x)*x
          + 8192*H(R(-1,4),x)
          - 1792*H(R(-1,4),x)*[1+x]^-1
          + 6400*H(R(-1,4),x)*x
          - 4736*H(R(-1,4,0),x)
          + 9472*H(R(-1,4,0),x)*[1+x]^-1
          + 4736*H(R(-1,4,0),x)*x
          - 6144*H(R(-1,4,1),x)
          + 12288*H(R(-1,4,1),x)*[1+x]^-1
          + 6144*H(R(-1,4,1),x)*x
          - 6656*H(R(-1,5),x)
          + 13312*H(R(-1,5),x)*[1+x]^-1
          + 6656*H(R(-1,5),x)*x
          - 303563/81*H(R(0),x)
          + 21074/27*H(R(0),x)*[1-x]^-1
          - 96*H(R(0),x)*[1-x]^-1*z5
          + 7744/9*H(R(0),x)*[1-x]^-1*z3
          + 39032/27*H(R(0),x)*[1-x]^-1*z2
          + 704*H(R(0),x)*[1-x]^-1*z2*z3
          - 5216/15*H(R(0),x)*[1-x]^-1*z2^2
          + 1376*H(R(0),x)*[1+x]^-1*z5
          - 16592/3*H(R(0),x)*[1+x]^-1*z3
          + 472*H(R(0),x)*[1+x]^-1*z2
          - 3776*H(R(0),x)*[1+x]^-1*z2*z3
          - 320/3*H(R(0),x)*[1+x]^-1*z2^2
          + 240341/81*H(R(0),x)*x
          - 1040*H(R(0),x)*z5
          + 1008*H(R(0),x)*z5*x
          + 23968/9*H(R(0),x)*z3
          - 4736/9*H(R(0),x)*z3*x
          + 20864/27*H(R(0),x)*z2
          - 120376/27*H(R(0),x)*z2*x
          + 2016*H(R(0),x)*z2*z3
          - 3168*H(R(0),x)*z2*z3*x
          - 2276/15*H(R(0),x)*z2^2
          + 964/3*H(R(0),x)*z2^2*x
          - 75628/27*H(R(0,0),x)
          - 191672/81*H(R(0,0),x)*[1-x]^-1
          + 4288/3*H(R(0,0),x)*[1-x]^-1*z3
          + 50272/9*H(R(0,0),x)*[1-x]^-1*z2
          - 6528/5*H(R(0,0),x)*[1-x]^-1*z2^2
          - 288*H(R(0,0),x)*[1+x]^-1
          - 5056/3*H(R(0,0),x)*[1+x]^-1*z3
          - 17344/3*H(R(0,0),x)*[1+x]^-1*z2
          - 4736/5*H(R(0,0),x)*[1+x]^-1*z2^2
          + 301940/27*H(R(0,0),x)*x
          + 480*H(R(0,0),x)*z3
          + 10208/3*H(R(0,0),x)*z3*x
          + 14704/9*H(R(0,0),x)*z2
          - 29744/9*H(R(0,0),x)*z2*x
          + 5168/5*H(R(0,0),x)*z2^2
          + 784/5*H(R(0,0),x)*z2^2*x
          + 5164/3*H(R(0,0,0),x)
          - 27728/9*H(R(0,0,0),x)*[1-x]^-1
          - 3072*H(R(0,0,0),x)*[1-x]^-1*z3
          + 4672*H(R(0,0,0),x)*[1-x]^-1*z2
          - 1704*H(R(0,0,0),x)*[1+x]^-1
          + 3072*H(R(0,0,0),x)*[1+x]^-1*z3
          - 4288*H(R(0,0,0),x)*[1+x]^-1*z2
          + 10572*H(R(0,0,0),x)*x
          + 4416*H(R(0,0,0),x)*z3*x
          + 360*H(R(0,0,0),x)*z2
          - 1672*H(R(0,0,0),x)*z2*x
          + 1936*H(R(0,0,0,0),x)
          - 18944/3*H(R(0,0,0,0),x)*[1-x]^-1
          + 11200/3*H(R(0,0,0,0),x)*[1+x]^-1
          + 3072*H(R(0,0,0,0),x)*[1+x]^-1*z2
          + 18224/3*H(R(0,0,0,0),x)*x
          - 2112*H(R(0,0,0,0),x)*z2
          + 2368*H(R(0,0,0,0),x)*z2*x
          - 5440*H(R(0,0,0,0,0),x)*[1-x]^-1
          + 5440*H(R(0,0,0,0,0),x)*[1+x]^-1
          + 5040*H(R(0,0,0,0,0),x)*x
          + 768*H(R(0,0,0,0,0,0),x)*[1-x]^-1
          - 768*H(R(0,0,0,0,0,0),x)*[1+x]^-1
          - 1344*H(R(0,0,0,0,0,0),x)*x
          + 1536*H(R(1,-4,0),x)
          - 3072*H(R(1,-4,0),x)*[1-x]^-1
          + 1536*H(R(1,-4,0),x)*x
          + 4096*H(R(1,-3),x)*[1-x]^-1*z2
          - 2048*H(R(1,-3),x)*z2
          - 2048*H(R(1,-3),x)*z2*x
          - 2560*H(R(1,-3,0),x)
          + 3072*H(R(1,-3,0),x)*[1-x]^-1
          - 512*H(R(1,-3,0),x)*x
          + 2048*H(R(1,-3,0,0),x)
          - 4096*H(R(1,-3,0,0),x)*[1-x]^-1
          + 2048*H(R(1,-3,0,0),x)*x
          + 2048*H(R(1,-3,2),x)
          - 4096*H(R(1,-3,2),x)*[1-x]^-1
          + 2048*H(R(1,-3,2),x)*x
          + 2048*H(R(1,-2,0),x)*[1-x]^-1*z2
          - 1024*H(R(1,-2,0),x)*z2
          - 1024*H(R(1,-2,0),x)*z2*x
          - 2560*H(R(1,-2,0,0),x)
          + 3072*H(R(1,-2,0,0),x)*[1-x]^-1
          - 512*H(R(1,-2,0,0),x)*x
          + 1536*H(R(1,-2,0,0,0),x)
          - 3072*H(R(1,-2,0,0,0),x)*[1-x]^-1
          + 1536*H(R(1,-2,0,0,0),x)*x
          + 1024*H(R(1,-2,2,0),x)
          - 2048*H(R(1,-2,2,0),x)*[1-x]^-1
          + 1024*H(R(1,-2,2,0),x)*x
          + 2048*H(R(1,-2,3),x)
          - 4096*H(R(1,-2,3),x)*[1-x]^-1
          + 2048*H(R(1,-2,3),x)*x
          - 292736/81*H(R(1,0),x)
          - 355328/81*H(R(1,0),x)*[1-x]^-1
          - 128/3*H(R(1,0),x)*[1-x]^-1*z3
          + 8576/3*H(R(1,0),x)*[1-x]^-1*z2
          - 13696/5*H(R(1,0),x)*[1-x]^-1*z2^2
          + 648064/81*H(R(1,0),x)*x
          - 4352/3*H(R(1,0),x)*z3
          + 4480/3*H(R(1,0),x)*z3*x
          - 1216*H(R(1,0),x)*z2
          - 4928/3*H(R(1,0),x)*z2*x
          + 6848/5*H(R(1,0),x)*z2^2
          + 6848/5*H(R(1,0),x)*z2^2*x
          - 48640/27*H(R(1,0,0),x)
          - 113920/27*H(R(1,0,0),x)*[1-x]^-1
          - 6144*H(R(1,0,0),x)*[1-x]^-1*z3
          + 162560/27*H(R(1,0,0),x)*x
          + 3072*H(R(1,0,0),x)*z3
          + 3072*H(R(1,0,0),x)*z3*x
          - 512*H(R(1,0,0),x)*z2
          + 512*H(R(1,0,0),x)*z2*x
          + 14392/3*H(R(1,0,0,0),x)
          - 21488/3*H(R(1,0,0,0),x)*[1-x]^-1
          + 7096/3*H(R(1,0,0,0),x)*x
          + 9344/3*H(R(1,0,0,0,0),x)
          - 6400/3*H(R(1,0,0,0,0),x)*[1-x]^-1
          - 2944/3*H(R(1,0,0,0,0),x)*x
          - 1920*H(R(1,0,0,0,0,0),x)
          + 3840*H(R(1,0,0,0,0,0),x)*[1-x]^-1
          - 1920*H(R(1,0,0,0,0,0),x)*x
          + 2048*H(R(1,1,-3,0),x)
          - 4096*H(R(1,1,-3,0),x)*[1-x]^-1
          + 2048*H(R(1,1,-3,0),x)*x
          + 2048*H(R(1,1,-2,0,0),x)
          - 4096*H(R(1,1,-2,0,0),x)*[1-x]^-1
          + 2048*H(R(1,1,-2,0,0),x)*x
          - 2816*H(R(1,1,0),x)
          - 5120*H(R(1,1,0),x)*[1-x]^-1*z3
          + 2816*H(R(1,1,0),x)*x
          + 2560*H(R(1,1,0),x)*z3
          + 2560*H(R(1,1,0),x)*z3*x
          - 512*H(R(1,1,0),x)*z2
          + 512*H(R(1,1,0),x)*z2*x
          + 1344*H(R(1,1,0,0,0),x)
          + 1920*H(R(1,1,0,0,0),x)*[1-x]^-1
          - 3264*H(R(1,1,0,0,0),x)*x
          - 4096*H(R(1,1,0,0,0,0),x)
          + 8192*H(R(1,1,0,0,0,0),x)*[1-x]^-1
          - 4096*H(R(1,1,0,0,0,0),x)*x
          - 4608*H(R(1,1,1,0,0,0),x)
          + 9216*H(R(1,1,1,0,0,0),x)*[1-x]^-1
          - 4608*H(R(1,1,1,0,0,0),x)*x
          - 1536*H(R(1,1,2,0,0),x)
          + 3072*H(R(1,1,2,0,0),x)*[1-x]^-1
          - 1536*H(R(1,1,2,0,0),x)*x
          + 512*H(R(1,1,3,0),x)
          - 1024*H(R(1,1,3,0),x)*[1-x]^-1
          + 512*H(R(1,1,3,0),x)*x
          + 1536*H(R(1,1,4),x)
          - 3072*H(R(1,1,4),x)*[1-x]^-1
          + 1536*H(R(1,1,4),x)*x
          - 2816*H(R(1,2),x)
          - 5120*H(R(1,2),x)*[1-x]^-1*z3
          + 2816*H(R(1,2),x)*x
          + 2560*H(R(1,2),x)*z3
          + 2560*H(R(1,2),x)*z3*x
          - 512*H(R(1,2),x)*z2
          + 512*H(R(1,2),x)*z2*x
          + 1024*H(R(1,2,-2,0),x)
          - 2048*H(R(1,2,-2,0),x)*[1-x]^-1
          + 1024*H(R(1,2,-2,0),x)*x
          + 448*H(R(1,2,0,0),x)
          + 640*H(R(1,2,0,0),x)*[1-x]^-1
          - 1088*H(R(1,2,0,0),x)*x
          - 3328*H(R(1,2,0,0,0),x)
          + 6656*H(R(1,2,0,0,0),x)*[1-x]^-1
          - 3328*H(R(1,2,0,0,0),x)*x
          - 1536*H(R(1,2,1,0,0),x)
          + 3072*H(R(1,2,1,0,0),x)*[1-x]^-1
          - 1536*H(R(1,2,1,0,0),x)*x
          + 512*H(R(1,2,3),x)
          - 1024*H(R(1,2,3),x)*[1-x]^-1
          + 512*H(R(1,2,3),x)*x
          - 2624/3*H(R(1,3,0),x)
          + 3712/3*H(R(1,3,0),x)*[1-x]^-1
          - 1088/3*H(R(1,3,0),x)*x
          - 512*H(R(1,3,0,0),x)
          + 1024*H(R(1,3,0,0),x)*[1-x]^-1
          - 512*H(R(1,3,0,0),x)*x
          + 1024*H(R(1,3,1,0),x)
          - 2048*H(R(1,3,1,0),x)*[1-x]^-1
          + 1024*H(R(1,3,1,0),x)*x
          + 1024*H(R(1,3,2),x)
          - 2048*H(R(1,3,2),x)*[1-x]^-1
          + 1024*H(R(1,3,2),x)*x
          - 2624*H(R(1,4),x)
          + 3712*H(R(1,4),x)*[1-x]^-1
          - 1088*H(R(1,4),x)*x
          + 1792*H(R(1,4,0),x)
          - 3584*H(R(1,4,0),x)*[1-x]^-1
          + 1792*H(R(1,4,0),x)*x
          + 3072*H(R(1,4,1),x)
          - 6144*H(R(1,4,1),x)*[1-x]^-1
          + 3072*H(R(1,4,1),x)*x
          + 1024*H(R(1,5),x)
          - 2048*H(R(1,5),x)*[1-x]^-1
          + 1024*H(R(1,5),x)*x
          - 292736/81*H(R(2),x)
          - 355328/81*H(R(2),x)*[1-x]^-1
          - 128/3*H(R(2),x)*[1-x]^-1*z3
          + 8576/3*H(R(2),x)*[1-x]^-1*z2
          - 13696/5*H(R(2),x)*[1-x]^-1*z2^2
          + 648064/81*H(R(2),x)*x
          - 4352/3*H(R(2),x)*z3
          + 4480/3*H(R(2),x)*z3*x
          - 1216*H(R(2),x)*z2
          - 4928/3*H(R(2),x)*z2*x
          + 6848/5*H(R(2),x)*z2^2
          + 6848/5*H(R(2),x)*z2^2*x
          + 2048*H(R(2,-3,0),x)
          - 3072*H(R(2,-3,0),x)*[1-x]^-1
          + 2048*H(R(2,-3,0),x)*x
          + 2048*H(R(2,-2),x)*[1-x]^-1*z2
          - 1024*H(R(2,-2),x)*z2
          - 1024*H(R(2,-2),x)*z2*x
          - 1280*H(R(2,-2,0),x)
          + 1536*H(R(2,-2,0),x)*[1-x]^-1
          - 256*H(R(2,-2,0),x)*x
          + 2048*H(R(2,-2,0,0),x)
          - 3072*H(R(2,-2,0,0),x)*[1-x]^-1
          + 2048*H(R(2,-2,0,0),x)*x
          + 1024*H(R(2,-2,2),x)
          - 2048*H(R(2,-2,2),x)*[1-x]^-1
          + 1024*H(R(2,-2,2),x)*x
          - 45184/27*H(R(2,0),x)
          - 113920/27*H(R(2,0),x)*[1-x]^-1
          - 5632*H(R(2,0),x)*[1-x]^-1*z3
          + 1408/3*H(R(2,0),x)*[1-x]^-1*z2
          + 192*H(R(2,0),x)*[1+x]^-1
          - 384*H(R(2,0),x)*[1+x]^-1*z3
          + 192*H(R(2,0),x)*[1+x]^-1*z2
          + 171200/27*H(R(2,0),x)*x
          + 3328*H(R(2,0),x)*z3
          + 2944*H(R(2,0),x)*z3*x
          - 2864/3*H(R(2,0),x)*z2
          + 784/3*H(R(2,0),x)*z2*x
          + 712/3*H(R(2,0,0),x)
          - 3248*H(R(2,0,0),x)*[1-x]^-1
          - 1024*H(R(2,0,0),x)*[1+x]^-1*z2
          - 1720/3*H(R(2,0,0),x)*x
          + 320*H(R(2,0,0),x)*z2
          - 704*H(R(2,0,0),x)*z2*x
          + 2600/3*H(R(2,0,0,0),x)
          - 832/3*H(R(2,0,0,0),x)*[1-x]^-1
          - 7384/3*H(R(2,0,0,0),x)*x
          - 2816*H(R(2,0,0,0,0),x)
          + 4864*H(R(2,0,0,0,0),x)*[1-x]^-1
          - 2816*H(R(2,0,0,0,0),x)*x
          - 2816*H(R(2,1),x)
          - 5120*H(R(2,1),x)*[1-x]^-1*z3
          + 2816*H(R(2,1),x)*x
          + 2560*H(R(2,1),x)*z3
          + 2560*H(R(2,1),x)*z3*x
          - 512*H(R(2,1),x)*z2
          + 512*H(R(2,1),x)*z2*x
          + 1024*H(R(2,1,-2,0),x)
          - 2048*H(R(2,1,-2,0),x)*[1-x]^-1
          + 1024*H(R(2,1,-2,0),x)*x
          - 1792*H(R(2,1,0),x)
          - 1024*H(R(2,1,0),x)*[1+x]^-1*z2
          - 1792*H(R(2,1,0),x)*x
          + 640*H(R(2,1,0),x)*z2
          - 384*H(R(2,1,0),x)*z2*x
          + 448*H(R(2,1,0,0),x)
          + 640*H(R(2,1,0,0),x)*[1-x]^-1
          - 1088*H(R(2,1,0,0),x)*x
          - 4000*H(R(2,1,0,0,0),x)
          + 6656*H(R(2,1,0,0,0),x)*[1-x]^-1
          - 4000*H(R(2,1,0,0,0),x)*x
          - 1536*H(R(2,1,1,0,0),x)
          + 3072*H(R(2,1,1,0,0),x)*[1-x]^-1
          - 1536*H(R(2,1,1,0,0),x)*x
          + 512*H(R(2,1,3),x)
          - 1024*H(R(2,1,3),x)*[1-x]^-1
          + 512*H(R(2,1,3),x)*x
          - 1792*H(R(2,2),x)
          - 1024*H(R(2,2),x)*[1+x]^-1*z2
          - 1792*H(R(2,2),x)*x
          + 640*H(R(2,2),x)*z2
          - 384*H(R(2,2),x)*z2*x
          - 1760*H(R(2,2,0,0),x)
          + 3072*H(R(2,2,0,0),x)*[1-x]^-1
          - 1760*H(R(2,2,0,0),x)*x
          - 2624/3*H(R(2,3),x)
          + 3712/3*H(R(2,3),x)*[1-x]^-1
          - 1088/3*H(R(2,3),x)*x
          + 1056*H(R(2,3,0),x)
          - 1536*H(R(2,3,0),x)*[1-x]^-1
          + 1056*H(R(2,3,0),x)*x
          + 1024*H(R(2,3,1),x)
          - 2048*H(R(2,3,1),x)*[1-x]^-1
          + 1024*H(R(2,3,1),x)*x
          + 1888*H(R(2,4),x)
          - 2048*H(R(2,4),x)*[1-x]^-1
          + 1888*H(R(2,4),x)*x
          - 41728/27*H(R(3),x)
          - 113920/27*H(R(3),x)*[1-x]^-1
          - 5120*H(R(3),x)*[1-x]^-1*z3
          + 2816/3*H(R(3),x)*[1-x]^-1*z2
          + 384*H(R(3),x)*[1+x]^-1
          - 768*H(R(3),x)*[1+x]^-1*z3
          + 384*H(R(3),x)*[1+x]^-1*z2
          + 179840/27*H(R(3),x)*x
          + 3584*H(R(3),x)*z3
          + 2816*H(R(3),x)*z3*x
          - 4192/3*H(R(3),x)*z2
          + 32/3*H(R(3),x)*z2*x
          + 1536*H(R(3,-2,0),x)
          - 2048*H(R(3,-2,0),x)*[1-x]^-1
          + 1536*H(R(3,-2,0),x)*x
          - 6536/3*H(R(3,0),x)
          - 2544*H(R(3,0),x)*[1-x]^-1
          + 5344/3*H(R(3,0),x)*[1+x]^-1
          - 1536*H(R(3,0),x)*[1+x]^-1*z2
          - 5224/3*H(R(3,0),x)*x
          + 768*H(R(3,0),x)*z2
          - 1024*H(R(3,0),x)*z2*x
          - 16/3*H(R(3,0,0),x)
          - 768*H(R(3,0,0),x)*[1-x]^-1
          - 1408/3*H(R(3,0,0),x)*[1+x]^-1
          - 6032/3*H(R(3,0,0),x)*x
          - 2320*H(R(3,0,0,0),x)
          + 3200*H(R(3,0,0,0),x)*[1-x]^-1
          + 384*H(R(3,0,0,0),x)*[1+x]^-1
          - 1936*H(R(3,0,0,0),x)*x
          - 3584*H(R(3,1),x)
          - 2048*H(R(3,1),x)*[1+x]^-1*z2
          - 3584*H(R(3,1),x)*x
          + 1280*H(R(3,1),x)*z2
          - 768*H(R(3,1),x)*z2*x
          - 64*H(R(3,1,0),x)
          - 1408/3*H(R(3,1,0),x)*[1-x]^-1
          - 2816/3*H(R(3,1,0),x)*[1+x]^-1
          - 3008/3*H(R(3,1,0),x)*x
          - 1984*H(R(3,1,0,0),x)
          + 3072*H(R(3,1,0,0),x)*[1-x]^-1
          - 1984*H(R(3,1,0,0),x)*x
          - 64*H(R(3,2),x)
          - 1408/3*H(R(3,2),x)*[1-x]^-1
          - 2816/3*H(R(3,2),x)*[1+x]^-1
          - 3008/3*H(R(3,2),x)*x
          + 1088*H(R(3,3),x)
          - 1024*H(R(3,3),x)*[1-x]^-1
          + 1088*H(R(3,3),x)*x
          - 7352/3*H(R(4),x)
          - 15152/3*H(R(4),x)*[1-x]^-1
          + 5344*H(R(4),x)*[1+x]^-1
          - 1536*H(R(4),x)*[1+x]^-1*z2
          - 3416/3*H(R(4),x)*x
          + 1344*H(R(4),x)*z2
          - 960*H(R(4),x)*z2*x
          - 216*H(R(4,0),x)
          - 2112*H(R(4,0),x)*[1-x]^-1
          - 128*H(R(4,0),x)*[1+x]^-1
          - 3080/3*H(R(4,0),x)*x
          - 528*H(R(4,0,0),x)
          + 640*H(R(4,0,0),x)*[1-x]^-1
          - 640*H(R(4,0,0),x)*[1+x]^-1
          - 1168*H(R(4,0,0),x)*x
          - 192*H(R(4,1),x)
          - 1408*H(R(4,1),x)*[1-x]^-1
          - 2816*H(R(4,1),x)*[1+x]^-1
          - 3008*H(R(4,1),x)*x
          + 576*H(R(4,1,0),x)
          - 512*H(R(4,1,0),x)*[1-x]^-1
          - 1024*H(R(4,1,0),x)*[1+x]^-1
          - 448*H(R(4,1,0),x)*x
          + 576*H(R(4,2),x)
          - 512*H(R(4,2),x)*[1-x]^-1
          - 1024*H(R(4,2),x)*[1+x]^-1
          - 448*H(R(4,2),x)*x
          - 480*H(R(5),x)
          - 2816*H(R(5),x)*[1-x]^-1
          + 2304*H(R(5),x)*[1+x]^-1
          - 2720/3*H(R(5),x)*x
          + 1680*H(R(5,0),x)
          - 1024*H(R(5,0),x)*[1-x]^-1
          - 2816*H(R(5,0),x)*[1+x]^-1
          - 1456*H(R(5,0),x)*x
          + 2304*H(R(5,1),x)
          - 2048*H(R(5,1),x)*[1-x]^-1
          - 4096*H(R(5,1),x)*[1+x]^-1
          - 1792*H(R(5,1),x)*x
          + 2640*H(R(6),x)
          - 3840*H(R(6),x)*[1+x]^-1
          - 2800*H(R(6),x)*x
          )

       + cf^3*ca * (
          + 512*H(R(-5,0),x)
          - 3072*H(R(-5,0),x)*[1-x]^-1
          + 3072*H(R(-5,0),x)*[1+x]^-1
          + 4608*H(R(-5,0),x)*x
          + 2688*H(R(-4),x)*[1-x]^-1*z2
          + 21120*H(R(-4),x)*[1+x]^-1*z2
          - 19200*H(R(-4),x)*z2
          + 14208*H(R(-4),x)*z2*x
          - 9216*H(R(-4,-1,0),x)
          + 13056*H(R(-4,-1,0),x)*[1-x]^-1
          - 2304*H(R(-4,-1,0),x)*[1+x]^-1
          - 9984*H(R(-4,-1,0),x)*x
          - 3264*H(R(-4,0),x)
          - 2880*H(R(-4,0),x)*[1-x]^-1
          + 6208*H(R(-4,0),x)*[1+x]^-1
          + 4032*H(R(-4,0),x)*x
          + 12160*H(R(-4,0,0),x)
          - 6144*H(R(-4,0,0),x)*[1-x]^-1
          - 8448*H(R(-4,0,0),x)*[1+x]^-1
          - 2304*H(R(-4,0,0),x)*x
          + 14592*H(R(-4,2),x)
          + 3840*H(R(-4,2),x)*[1-x]^-1
          - 22272*H(R(-4,2),x)*[1+x]^-1
          - 19200*H(R(-4,2),x)*x
          + 8960*H(R(-3),x)*[1-x]^-1*z3
          + 1152*H(R(-3),x)*[1-x]^-1*z2
          + 46592*H(R(-3),x)*[1+x]^-1*z3
          - 9216*H(R(-3),x)*[1+x]^-1*z2
          - 34048*H(R(-3),x)*z3
          + 25088*H(R(-3),x)*z3*x
          + 35968/3*H(R(-3),x)*z2
          + 43520/3*H(R(-3),x)*z2*x
          - 7168*H(R(-3,-2,0),x)
          + 11520*H(R(-3,-2,0),x)*[1-x]^-1
          - 768*H(R(-3,-2,0),x)*[1+x]^-1
          - 6400*H(R(-3,-2,0),x)*x
          - 12288*H(R(-3,-1),x)*[1-x]^-1*z2
          - 43008*H(R(-3,-1),x)*[1+x]^-1*z2
          + 35840*H(R(-3,-1),x)*z2
          - 23552*H(R(-3,-1),x)*z2*x
          + 8192*H(R(-3,-1,-1,0),x)
          - 14336*H(R(-3,-1,-1,0),x)*[1-x]^-1
          + 6144*H(R(-3,-1,-1,0),x)*x
          + 24832/3*H(R(-3,-1,0),x)
          - 3840*H(R(-3,-1,0),x)*[1-x]^-1
          - 11264/3*H(R(-3,-1,0),x)*[1+x]^-1
          + 8192/3*H(R(-3,-1,0),x)*x
          - 26112*H(R(-3,-1,0,0),x)
          + 18432*H(R(-3,-1,0,0),x)*[1-x]^-1
          + 19968*H(R(-3,-1,0,0),x)*[1+x]^-1
          + 3584*H(R(-3,-1,0,0),x)*x
          - 31744*H(R(-3,-1,2),x)
          + 5120*H(R(-3,-1,2),x)*[1-x]^-1
          + 43008*H(R(-3,-1,2),x)*[1+x]^-1
          + 26624*H(R(-3,-1,2),x)*x
          - 5472*H(R(-3,0),x)
          + 1152*H(R(-3,0),x)*[1-x]^-1
          + 4992*H(R(-3,0),x)*[1-x]^-1*z2
          + 30080/3*H(R(-3,0),x)*[1+x]^-1
          + 46976*H(R(-3,0),x)*[1+x]^-1*z2
          + 5984*H(R(-3,0),x)*x
          - 33536*H(R(-3,0),x)*z2
          + 27776*H(R(-3,0),x)*z2*x
          - 13056*H(R(-3,0,0),x)
          - 1536*H(R(-3,0,0),x)*[1-x]^-1
          + 13440*H(R(-3,0,0),x)*[1+x]^-1
          - 2432*H(R(-3,0,0),x)*x
          + 20096*H(R(-3,0,0,0),x)
          - 7168*H(R(-3,0,0,0),x)*[1-x]^-1
          - 21248*H(R(-3,0,0,0),x)*[1+x]^-1
          - 10240*H(R(-3,0,0,0),x)*x
          - 23552/3*H(R(-3,2),x)
          - 3072*H(R(-3,2),x)*[1-x]^-1
          + 22016/3*H(R(-3,2),x)*[1+x]^-1
          - 39424/3*H(R(-3,2),x)*x
          + 11008*H(R(-3,2,0),x)
          + 3328*H(R(-3,2,0),x)*[1-x]^-1
          - 21760*H(R(-3,2,0),x)*[1+x]^-1
          - 14592*H(R(-3,2,0),x)*x
          + 12288*H(R(-3,2,1),x)
          + 4096*H(R(-3,2,1),x)*[1-x]^-1
          - 28672*H(R(-3,2,1),x)*[1+x]^-1
          - 16384*H(R(-3,2,1),x)*x
          + 31744*H(R(-3,3),x)
          + 2048*H(R(-3,3),x)*[1-x]^-1
          - 50688*H(R(-3,3),x)*[1+x]^-1
          - 34304*H(R(-3,3),x)*x
          - 4352/3*H(R(-2),x)*[1+x]^-1*z3
          - 40256/3*H(R(-2),x)*[1+x]^-1*z2
          - 10688*H(R(-2),x)*[1+x]^-1*z2^2
          + 43840/3*H(R(-2),x)*z3
          + 39488/3*H(R(-2),x)*z3*x
          + 34112/3*H(R(-2),x)*z2
          - 2048*H(R(-2),x)*z2*x
          + 5344*H(R(-2),x)*z2^2
          - 5344*H(R(-2),x)*z2^2*x
          - 3712*H(R(-2,-3,0),x)
          + 7168*H(R(-2,-3,0),x)*[1-x]^-1
          - 768*H(R(-2,-3,0),x)*[1+x]^-1
          - 3456*H(R(-2,-3,0),x)*x
          - 6144*H(R(-2,-2),x)*[1-x]^-1*z2
          - 43008*H(R(-2,-2),x)*[1+x]^-1*z2
          + 28672*H(R(-2,-2),x)*z2
          - 22528*H(R(-2,-2),x)*z2*x
          + 4096*H(R(-2,-2,-1,0),x)
          - 7168*H(R(-2,-2,-1,0),x)*[1-x]^-1
          + 3072*H(R(-2,-2,-1,0),x)*x
          + 20608/3*H(R(-2,-2,0),x)
          - 1920*H(R(-2,-2,0),x)*[1-x]^-1
          - 11264/3*H(R(-2,-2,0),x)*[1+x]^-1
          + 6656/3*H(R(-2,-2,0),x)*x
          - 19456*H(R(-2,-2,0,0),x)
          + 12032*H(R(-2,-2,0,0),x)*[1-x]^-1
          + 21504*H(R(-2,-2,0,0),x)*[1+x]^-1
          + 7424*H(R(-2,-2,0,0),x)*x
          - 26624*H(R(-2,-2,2),x)
          + 2560*H(R(-2,-2,2),x)*[1-x]^-1
          + 43008*H(R(-2,-2,2),x)*[1+x]^-1
          + 24064*H(R(-2,-2,2),x)*x
          - 46592*H(R(-2,-1),x)*[1+x]^-1*z3
          + 16384/3*H(R(-2,-1),x)*[1+x]^-1*z2
          + 23296*H(R(-2,-1),x)*z3
          - 23296*H(R(-2,-1),x)*z3*x
          - 49664/3*H(R(-2,-1),x)*z2
          - 33280/3*H(R(-2,-1),x)*z2*x
          + 4096*H(R(-2,-1,-2,0),x)
          - 7168*H(R(-2,-1,-2,0),x)*[1-x]^-1
          + 3072*H(R(-2,-1,-2,0),x)*x
          + 43008*H(R(-2,-1,-1),x)*[1+x]^-1*z2
          - 21504*H(R(-2,-1,-1),x)*z2
          + 21504*H(R(-2,-1,-1),x)*z2*x
          - 3584*H(R(-2,-1,-1,0),x)
          - 3584*H(R(-2,-1,-1,0),x)*x
          + 18944*H(R(-2,-1,-1,0,0),x)
          - 14336*H(R(-2,-1,-1,0,0),x)*[1-x]^-1
          - 21504*H(R(-2,-1,-1,0,0),x)*[1+x]^-1
          - 4608*H(R(-2,-1,-1,0,0),x)*x
          + 21504*H(R(-2,-1,-1,2),x)
          - 43008*H(R(-2,-1,-1,2),x)*[1+x]^-1
          - 21504*H(R(-2,-1,-1,2),x)*x
          + 5824*H(R(-2,-1,0),x)
          - 6144*H(R(-2,-1,0),x)*[1-x]^-1*z2
          - 34304/3*H(R(-2,-1,0),x)*[1+x]^-1
          - 61440*H(R(-2,-1,0),x)*[1+x]^-1*z2
          - 16832/3*H(R(-2,-1,0),x)*x
          + 37888*H(R(-2,-1,0),x)*z2
          - 31744*H(R(-2,-1,0),x)*z2*x
          + 19328*H(R(-2,-1,0,0),x)
          - 3840*H(R(-2,-1,0,0),x)*[1-x]^-1
          - 10240*H(R(-2,-1,0,0),x)*[1+x]^-1
          + 7296*H(R(-2,-1,0,0),x)*x
          - 35584*H(R(-2,-1,0,0,0),x)
          + 14592*H(R(-2,-1,0,0,0),x)*[1-x]^-1
          + 43520*H(R(-2,-1,0,0,0),x)*[1+x]^-1
          + 20992*H(R(-2,-1,0,0,0),x)*x
          + 44288/3*H(R(-2,-1,2),x)
          - 16384/3*H(R(-2,-1,2),x)*[1+x]^-1
          + 27904/3*H(R(-2,-1,2),x)*x
          - 23040*H(R(-2,-1,2,0),x)
          + 2560*H(R(-2,-1,2,0),x)*[1-x]^-1
          + 35840*H(R(-2,-1,2,0),x)*[1+x]^-1
          + 20480*H(R(-2,-1,2,0),x)*x
          - 14336*H(R(-2,-1,2,1),x)
          + 28672*H(R(-2,-1,2,1),x)*[1+x]^-1
          + 14336*H(R(-2,-1,2,1),x)*x
          - 49664*H(R(-2,-1,3),x)
          + 5120*H(R(-2,-1,3),x)*[1-x]^-1
          + 78848*H(R(-2,-1,3),x)*[1+x]^-1
          + 44544*H(R(-2,-1,3),x)*x
          + 5016*H(R(-2,0),x)
          + 4480*H(R(-2,0),x)*[1-x]^-1*z3
          + 576*H(R(-2,0),x)*[1-x]^-1*z2
          - 2416*H(R(-2,0),x)*[1+x]^-1
          + 37888*H(R(-2,0),x)*[1+x]^-1*z3
          - 30592/3*H(R(-2,0),x)*[1+x]^-1*z2
          + 2600*H(R(-2,0),x)*x
          - 24320*H(R(-2,0),x)*z3
          + 19840*H(R(-2,0),x)*z3*x
          + 59392/3*H(R(-2,0),x)*z2
          + 46400/3*H(R(-2,0),x)*z2*x
          - 32912/3*H(R(-2,0,0),x)
          + 1152*H(R(-2,0,0),x)*[1-x]^-1
          + 4096*H(R(-2,0,0),x)*[1-x]^-1*z2
          + 54560/3*H(R(-2,0,0),x)*[1+x]^-1
          + 52736*H(R(-2,0,0),x)*[1+x]^-1*z2
          + 25936/3*H(R(-2,0,0),x)*x
          - 33536*H(R(-2,0,0),x)*z2
          + 29440*H(R(-2,0,0),x)*z2*x
          - 21952*H(R(-2,0,0,0),x)
          + 576*H(R(-2,0,0,0),x)*[1-x]^-1
          + 18304*H(R(-2,0,0,0),x)*[1+x]^-1
          - 8960*H(R(-2,0,0,0),x)*x
          + 17024*H(R(-2,0,0,0,0),x)
          - 5120*H(R(-2,0,0,0,0),x)*[1-x]^-1
          - 23808*H(R(-2,0,0,0,0),x)*[1+x]^-1
          - 11904*H(R(-2,0,0,0,0),x)*x
          - 25376/3*H(R(-2,2),x)
          + 23104/3*H(R(-2,2),x)*[1+x]^-1
          + 256*H(R(-2,2),x)*[1+x]^-1*z2
          - 2272/3*H(R(-2,2),x)*x
          - 128*H(R(-2,2),x)*z2
          + 128*H(R(-2,2),x)*z2*x
          - 6144*H(R(-2,2,0),x)
          - 1536*H(R(-2,2,0),x)*[1-x]^-1
          + 5888/3*H(R(-2,2,0),x)*[1+x]^-1
          - 10496*H(R(-2,2,0),x)*x
          + 5632*H(R(-2,2,0,0),x)
          + 2048*H(R(-2,2,0,0),x)*[1-x]^-1
          - 13312*H(R(-2,2,0,0),x)*[1+x]^-1
          - 7680*H(R(-2,2,0,0),x)*x
          - 10496/3*H(R(-2,2,1),x)
          - 15872/3*H(R(-2,2,1),x)*[1+x]^-1
          - 26368/3*H(R(-2,2,1),x)*x
          + 6144*H(R(-2,2,1,0),x)
          + 2048*H(R(-2,2,1,0),x)*[1-x]^-1
          - 14336*H(R(-2,2,1,0),x)*[1+x]^-1
          - 8192*H(R(-2,2,1,0),x)*x
          + 6144*H(R(-2,2,2),x)
          + 2048*H(R(-2,2,2),x)*[1-x]^-1
          - 14336*H(R(-2,2,2),x)*[1+x]^-1
          - 8192*H(R(-2,2,2),x)*x
          - 17920*H(R(-2,3),x)
          - 3072*H(R(-2,3),x)*[1-x]^-1
          + 27904/3*H(R(-2,3),x)*[1+x]^-1
          - 21248*H(R(-2,3),x)*x
          + 20736*H(R(-2,3,0),x)
          + 1792*H(R(-2,3,0),x)*[1-x]^-1
          - 39424*H(R(-2,3,0),x)*[1+x]^-1
          - 22528*H(R(-2,3,0),x)*x
          + 19456*H(R(-2,3,1),x)
          + 4096*H(R(-2,3,1),x)*[1-x]^-1
          - 43008*H(R(-2,3,1),x)*[1+x]^-1
          - 23552*H(R(-2,3,1),x)*x
          + 38528*H(R(-2,4),x)
          - 768*H(R(-2,4),x)*[1-x]^-1
          - 64768*H(R(-2,4),x)*[1+x]^-1
          - 37760*H(R(-2,4),x)*x
          + 1152*H(R(-1,-4,0),x)
          - 2304*H(R(-1,-4,0),x)*[1+x]^-1
          - 1152*H(R(-1,-4,0),x)*x
          - 43008*H(R(-1,-3),x)*[1+x]^-1*z2
          + 21504*H(R(-1,-3),x)*z2
          - 21504*H(R(-1,-3),x)*z2*x
          + 16384/3*H(R(-1,-3,0),x)
          - 11264/3*H(R(-1,-3,0),x)*[1+x]^-1
          + 5120/3*H(R(-1,-3,0),x)*x
          - 9984*H(R(-1,-3,0,0),x)
          + 19968*H(R(-1,-3,0,0),x)*[1+x]^-1
          + 9984*H(R(-1,-3,0,0),x)*x
          - 21504*H(R(-1,-3,2),x)
          + 43008*H(R(-1,-3,2),x)*[1+x]^-1
          + 21504*H(R(-1,-3,2),x)*x
          - 46592*H(R(-1,-2),x)*[1+x]^-1*z3
          + 16384/3*H(R(-1,-2),x)*[1+x]^-1*z2
          + 23296*H(R(-1,-2),x)*z3
          - 23296*H(R(-1,-2),x)*z3*x
          - 49664/3*H(R(-1,-2),x)*z2
          - 33280/3*H(R(-1,-2),x)*z2*x
          + 43008*H(R(-1,-2,-1),x)*[1+x]^-1*z2
          - 21504*H(R(-1,-2,-1),x)*z2
          + 21504*H(R(-1,-2,-1),x)*z2*x
          - 3584*H(R(-1,-2,-1,0),x)
          - 3584*H(R(-1,-2,-1,0),x)*x
          + 10752*H(R(-1,-2,-1,0,0),x)
          - 21504*H(R(-1,-2,-1,0,0),x)*[1+x]^-1
          - 10752*H(R(-1,-2,-1,0,0),x)*x
          + 21504*H(R(-1,-2,-1,2),x)
          - 43008*H(R(-1,-2,-1,2),x)*[1+x]^-1
          - 21504*H(R(-1,-2,-1,2),x)*x
          + 5824*H(R(-1,-2,0),x)
          - 34304/3*H(R(-1,-2,0),x)*[1+x]^-1
          - 61440*H(R(-1,-2,0),x)*[1+x]^-1*z2
          - 16832/3*H(R(-1,-2,0),x)*x
          + 30720*H(R(-1,-2,0),x)*z2
          - 30720*H(R(-1,-2,0),x)*z2*x
          + 16512*H(R(-1,-2,0,0),x)
          - 10240*H(R(-1,-2,0,0),x)*[1+x]^-1
          + 6272*H(R(-1,-2,0,0),x)*x
          - 21760*H(R(-1,-2,0,0,0),x)
          + 43520*H(R(-1,-2,0,0,0),x)*[1+x]^-1
          + 21760*H(R(-1,-2,0,0,0),x)*x
          + 44288/3*H(R(-1,-2,2),x)
          - 16384/3*H(R(-1,-2,2),x)*[1+x]^-1
          + 27904/3*H(R(-1,-2,2),x)*x
          - 17920*H(R(-1,-2,2,0),x)
          + 35840*H(R(-1,-2,2,0),x)*[1+x]^-1
          + 17920*H(R(-1,-2,2,0),x)*x
          - 14336*H(R(-1,-2,2,1),x)
          + 28672*H(R(-1,-2,2,1),x)*[1+x]^-1
          + 14336*H(R(-1,-2,2,1),x)*x
          - 39424*H(R(-1,-2,3),x)
          + 78848*H(R(-1,-2,3),x)*[1+x]^-1
          + 39424*H(R(-1,-2,3),x)*x
          + 43008*H(R(-1,-1,-2),x)*[1+x]^-1*z2
          - 21504*H(R(-1,-1,-2),x)*z2
          + 21504*H(R(-1,-1,-2),x)*z2*x
          - 3584*H(R(-1,-1,-2,0),x)
          - 3584*H(R(-1,-1,-2,0),x)*x
          + 10752*H(R(-1,-1,-2,0,0),x)
          - 21504*H(R(-1,-1,-2,0,0),x)*[1+x]^-1
          - 10752*H(R(-1,-1,-2,0,0),x)*x
          + 21504*H(R(-1,-1,-2,2),x)
          - 43008*H(R(-1,-1,-2,2),x)*[1+x]^-1
          - 21504*H(R(-1,-1,-2,2),x)*x
          + 43008*H(R(-1,-1,-1,0),x)*[1+x]^-1*z2
          - 21504*H(R(-1,-1,-1,0),x)*z2
          + 21504*H(R(-1,-1,-1,0),x)*z2*x
          - 7168*H(R(-1,-1,-1,0,0),x)
          - 7168*H(R(-1,-1,-1,0,0),x)*x
          + 32256*H(R(-1,-1,-1,0,0,0),x)
          - 64512*H(R(-1,-1,-1,0,0,0),x)*[1+x]^-1
          - 32256*H(R(-1,-1,-1,0,0,0),x)*x
          + 21504*H(R(-1,-1,-1,2,0),x)
          - 43008*H(R(-1,-1,-1,2,0),x)*[1+x]^-1
          - 21504*H(R(-1,-1,-1,2,0),x)*x
          + 43008*H(R(-1,-1,-1,3),x)
          - 86016*H(R(-1,-1,-1,3),x)*[1+x]^-1
          - 43008*H(R(-1,-1,-1,3),x)*x
          - 46592*H(R(-1,-1,0),x)*[1+x]^-1*z3
          + 16384/3*H(R(-1,-1,0),x)*[1+x]^-1*z2
          + 23296*H(R(-1,-1,0),x)*z3
          - 23296*H(R(-1,-1,0),x)*z3*x
          - 49664/3*H(R(-1,-1,0),x)*z2
          - 33280/3*H(R(-1,-1,0),x)*z2*x
          + 11648*H(R(-1,-1,0,0),x)
          - 68608/3*H(R(-1,-1,0,0),x)*[1+x]^-1
          - 79872*H(R(-1,-1,0,0),x)*[1+x]^-1*z2
          - 33664/3*H(R(-1,-1,0,0),x)*x
          + 39936*H(R(-1,-1,0,0),x)*z2
          - 39936*H(R(-1,-1,0,0),x)*z2*x
          + 33152*H(R(-1,-1,0,0,0),x)
          - 19456*H(R(-1,-1,0,0,0),x)*[1+x]^-1
          + 13696*H(R(-1,-1,0,0,0),x)*x
          - 22528*H(R(-1,-1,0,0,0,0),x)
          + 45056*H(R(-1,-1,0,0,0,0),x)*[1+x]^-1
          + 22528*H(R(-1,-1,0,0,0,0),x)*x
          + 44288/3*H(R(-1,-1,2,0),x)
          - 16384/3*H(R(-1,-1,2,0),x)*[1+x]^-1
          + 27904/3*H(R(-1,-1,2,0),x)*x
          - 14336*H(R(-1,-1,2,0,0),x)
          + 28672*H(R(-1,-1,2,0,0),x)*[1+x]^-1
          + 14336*H(R(-1,-1,2,0,0),x)*x
          - 14336*H(R(-1,-1,2,1,0),x)
          + 28672*H(R(-1,-1,2,1,0),x)*[1+x]^-1
          + 14336*H(R(-1,-1,2,1,0),x)*x
          - 14336*H(R(-1,-1,2,2),x)
          + 28672*H(R(-1,-1,2,2),x)*[1+x]^-1
          + 14336*H(R(-1,-1,2,2),x)*x
          + 88576/3*H(R(-1,-1,3),x)
          - 32768/3*H(R(-1,-1,3),x)*[1+x]^-1
          + 55808/3*H(R(-1,-1,3),x)*x
          - 32256*H(R(-1,-1,3,0),x)
          + 64512*H(R(-1,-1,3,0),x)*[1+x]^-1
          + 32256*H(R(-1,-1,3,0),x)*x
          - 28672*H(R(-1,-1,3,1),x)
          + 57344*H(R(-1,-1,3,1),x)*[1+x]^-1
          + 28672*H(R(-1,-1,3,1),x)*x
          - 53760*H(R(-1,-1,4),x)
          + 107520*H(R(-1,-1,4),x)*[1+x]^-1
          + 53760*H(R(-1,-1,4),x)*x
          - 4352/3*H(R(-1,0),x)*[1+x]^-1*z3
          - 40256/3*H(R(-1,0),x)*[1+x]^-1*z2
          - 10688*H(R(-1,0),x)*[1+x]^-1*z2^2
          + 43840/3*H(R(-1,0),x)*z3
          + 39488/3*H(R(-1,0),x)*z3*x
          + 34112/3*H(R(-1,0),x)*z2
          - 2048*H(R(-1,0),x)*z2*x
          + 5344*H(R(-1,0),x)*z2^2
          - 5344*H(R(-1,0),x)*z2^2*x
          + 10032*H(R(-1,0,0),x)
          - 4832*H(R(-1,0,0),x)*[1+x]^-1
          + 29184*H(R(-1,0,0),x)*[1+x]^-1*z3
          - 33536/3*H(R(-1,0,0),x)*[1+x]^-1*z2
          + 5200*H(R(-1,0,0),x)*x
          - 14592*H(R(-1,0,0),x)*z3
          + 14592*H(R(-1,0,0),x)*z3*x
          + 82816/3*H(R(-1,0,0),x)*z2
          + 49280/3*H(R(-1,0,0),x)*z2*x
          - 16496*H(R(-1,0,0,0),x)
          + 24480*H(R(-1,0,0,0),x)*[1+x]^-1
          + 38400*H(R(-1,0,0,0),x)*[1+x]^-1*z2
          + 7984*H(R(-1,0,0,0),x)*x
          - 19200*H(R(-1,0,0,0),x)*z2
          + 19200*H(R(-1,0,0,0),x)*z2*x
          - 22528*H(R(-1,0,0,0,0),x)
          + 17408*H(R(-1,0,0,0,0),x)*[1+x]^-1
          - 5120*H(R(-1,0,0,0,0),x)*x
          + 3200*H(R(-1,0,0,0,0,0),x)
          - 6400*H(R(-1,0,0,0,0,0),x)*[1+x]^-1
          - 3200*H(R(-1,0,0,0,0,0),x)*x
          - 25376/3*H(R(-1,2,0),x)
          + 23104/3*H(R(-1,2,0),x)*[1+x]^-1
          + 256*H(R(-1,2,0),x)*[1+x]^-1*z2
          - 2272/3*H(R(-1,2,0),x)*x
          - 128*H(R(-1,2,0),x)*z2
          + 128*H(R(-1,2,0),x)*z2*x
          - 13312/3*H(R(-1,2,0,0),x)
          - 10240/3*H(R(-1,2,0,0),x)*[1+x]^-1
          - 23552/3*H(R(-1,2,0,0),x)*x
          - 1536*H(R(-1,2,0,0,0),x)
          + 3072*H(R(-1,2,0,0,0),x)*[1+x]^-1
          + 1536*H(R(-1,2,0,0,0),x)*x
          - 10496/3*H(R(-1,2,1,0),x)
          - 15872/3*H(R(-1,2,1,0),x)*[1+x]^-1
          - 26368/3*H(R(-1,2,1,0),x)*x
          - 10496/3*H(R(-1,2,2),x)
          - 15872/3*H(R(-1,2,2),x)*[1+x]^-1
          - 26368/3*H(R(-1,2,2),x)*x
          - 50752/3*H(R(-1,3),x)
          + 46208/3*H(R(-1,3),x)*[1+x]^-1
          + 512*H(R(-1,3),x)*[1+x]^-1*z2
          - 4544/3*H(R(-1,3),x)*x
          - 256*H(R(-1,3),x)*z2
          + 256*H(R(-1,3),x)*z2*x
          - 43520/3*H(R(-1,3,0),x)
          - 4352/3*H(R(-1,3,0),x)*[1+x]^-1
          - 47872/3*H(R(-1,3,0),x)*x
          + 6144*H(R(-1,3,0,0),x)
          - 12288*H(R(-1,3,0,0),x)*[1+x]^-1
          - 6144*H(R(-1,3,0,0),x)*x
          - 20992/3*H(R(-1,3,1),x)
          - 31744/3*H(R(-1,3,1),x)*[1+x]^-1
          - 52736/3*H(R(-1,3,1),x)*x
          + 7168*H(R(-1,3,1,0),x)
          - 14336*H(R(-1,3,1,0),x)*[1+x]^-1
          - 7168*H(R(-1,3,1,0),x)*x
          + 7168*H(R(-1,3,2),x)
          - 14336*H(R(-1,3,2),x)*[1+x]^-1
          - 7168*H(R(-1,3,2),x)*x
          - 30208*H(R(-1,4),x)
          + 5888*H(R(-1,4),x)*[1+x]^-1
          - 24320*H(R(-1,4),x)*x
          + 16256*H(R(-1,4,0),x)
          - 32512*H(R(-1,4,0),x)*[1+x]^-1
          - 16256*H(R(-1,4,0),x)*x
          + 21504*H(R(-1,4,1),x)
          - 43008*H(R(-1,4,1),x)*[1+x]^-1
          - 21504*H(R(-1,4,1),x)*x
          + 22016*H(R(-1,5),x)
          - 44032*H(R(-1,5),x)*[1+x]^-1
          - 22016*H(R(-1,5),x)*x
          + 905/3*H(R(0),x)
          + 1174/3*H(R(0),x)*[1-x]^-1
          - 832*H(R(0),x)*[1-x]^-1*z5
          - 6400/3*H(R(0),x)*[1-x]^-1*z3
          - 1832*H(R(0),x)*[1-x]^-1*z2
          - 192*H(R(0),x)*[1-x]^-1*z2*z3
          + 2384/5*H(R(0),x)*[1-x]^-1*z2^2
          + 1152*H(R(0),x)*[1+x]^-1*z5
          + 34480/3*H(R(0),x)*[1+x]^-1*z3
          - 632*H(R(0),x)*[1+x]^-1*z2
          + 12480*H(R(0),x)*[1+x]^-1*z2*z3
          + 208/3*H(R(0),x)*[1+x]^-1*z2^2
          - 693*H(R(0),x)*x
          + 640*H(R(0),x)*z5
          + 2400*H(R(0),x)*z5*x
          - 17744/3*H(R(0),x)*z3
          - 13168/3*H(R(0),x)*z3*x
          - 760*H(R(0),x)*z2
          + 8112*H(R(0),x)*z2*x
          - 8256*H(R(0),x)*z2*z3
          + 8832*H(R(0),x)*z2*z3*x
          + 11632/15*H(R(0),x)*z2^2
          + 4048/3*H(R(0),x)*z2^2*x
          - 932/3*H(R(0,0),x)
          + 88*H(R(0,0),x)*[1-x]^-1
          - 11392/3*H(R(0,0),x)*[1-x]^-1*z3
          - 14848/3*H(R(0,0),x)*[1-x]^-1*z2
          + 2176/5*H(R(0,0),x)*[1-x]^-1*z2^2
          + 864*H(R(0,0),x)*[1+x]^-1
          + 10112/3*H(R(0,0),x)*[1+x]^-1*z3
          + 36416/3*H(R(0,0),x)*[1+x]^-1*z2
          + 29056/5*H(R(0,0),x)*[1+x]^-1*z2^2
          - 14444*H(R(0,0),x)*x
          - 832*H(R(0,0),x)*z3
          - 37312/3*H(R(0,0),x)*z3*x
          - 24544/3*H(R(0,0),x)*z2
          - 8704*H(R(0,0),x)*z2*x
          - 11584/5*H(R(0,0),x)*z2^2
          + 20928/5*H(R(0,0),x)*z2^2*x
          + 2348*H(R(0,0,0),x)
          - 4776*H(R(0,0,0),x)*[1-x]^-1
          + 3840*H(R(0,0,0),x)*[1-x]^-1*z3
          - 8000*H(R(0,0,0),x)*[1-x]^-1*z2
          + 2760*H(R(0,0,0),x)*[1+x]^-1
          - 6144*H(R(0,0,0),x)*[1+x]^-1*z3
          + 9728*H(R(0,0,0),x)*[1+x]^-1*z2
          - 11740*H(R(0,0,0),x)*x
          + 2016*H(R(0,0,0),x)*z3
          - 6432*H(R(0,0,0),x)*z3*x
          - 3168*H(R(0,0,0),x)*z2
          - 5728*H(R(0,0,0),x)*z2*x
          - 160*H(R(0,0,0,0),x)
          + 23936/3*H(R(0,0,0,0),x)*[1-x]^-1
          - 2048*H(R(0,0,0,0),x)*[1-x]^-1*z2
          - 22400/3*H(R(0,0,0,0),x)*[1+x]^-1
          - 7168*H(R(0,0,0,0),x)*[1+x]^-1*z2
          + 544*H(R(0,0,0,0),x)*x
          + 6144*H(R(0,0,0,0),x)*z2
          - 4096*H(R(0,0,0,0),x)*z2*x
          + 9920*H(R(0,0,0,0,0),x)*[1-x]^-1
          - 9920*H(R(0,0,0,0,0),x)*[1+x]^-1
          - 7680*H(R(0,0,0,0,0),x)*x
          + 1536*H(R(0,0,0,0,0,0),x)*[1-x]^-1
          - 1536*H(R(0,0,0,0,0,0),x)*[1+x]^-1
          - 2304*H(R(0,0,0,0,0,0),x)*x
          - 1920*H(R(1,-4,0),x)
          + 3840*H(R(1,-4,0),x)*[1-x]^-1
          - 1920*H(R(1,-4,0),x)*x
          - 8704*H(R(1,-3),x)*[1-x]^-1*z2
          + 4352*H(R(1,-3),x)*z2
          + 4352*H(R(1,-3),x)*z2*x
          - 1536*H(R(1,-3,-1,0),x)
          + 3072*H(R(1,-3,-1,0),x)*[1-x]^-1
          - 1536*H(R(1,-3,-1,0),x)*x
          + 5888*H(R(1,-3,0),x)
          - 7680*H(R(1,-3,0),x)*[1-x]^-1
          + 1792*H(R(1,-3,0),x)*x
          - 3072*H(R(1,-3,0,0),x)
          + 6144*H(R(1,-3,0,0),x)*[1-x]^-1
          - 3072*H(R(1,-3,0,0),x)*x
          - 5120*H(R(1,-3,2),x)
          + 10240*H(R(1,-3,2),x)*[1-x]^-1
          - 5120*H(R(1,-3,2),x)*x
          - 768*H(R(1,-2,-2,0),x)
          + 1536*H(R(1,-2,-2,0),x)*[1-x]^-1
          - 768*H(R(1,-2,-2,0),x)*x
          - 1536*H(R(1,-2,-1,0,0),x)
          + 3072*H(R(1,-2,-1,0,0),x)*[1-x]^-1
          - 1536*H(R(1,-2,-1,0,0),x)*x
          - 4352*H(R(1,-2,0),x)*[1-x]^-1*z2
          + 2176*H(R(1,-2,0),x)*z2
          + 2176*H(R(1,-2,0),x)*z2*x
          + 5888*H(R(1,-2,0,0),x)
          - 7680*H(R(1,-2,0,0),x)*[1-x]^-1
          + 1792*H(R(1,-2,0,0),x)*x
          - 2688*H(R(1,-2,0,0,0),x)
          + 5376*H(R(1,-2,0,0,0),x)*[1-x]^-1
          - 2688*H(R(1,-2,0,0,0),x)*x
          - 2560*H(R(1,-2,2,0),x)
          + 5120*H(R(1,-2,2,0),x)*[1-x]^-1
          - 2560*H(R(1,-2,2,0),x)*x
          - 5120*H(R(1,-2,3),x)
          + 10240*H(R(1,-2,3),x)*[1-x]^-1
          - 5120*H(R(1,-2,3),x)*x
          + 21968/3*H(R(1,0),x)
          - 1408*H(R(1,0),x)*[1-x]^-1*z3
          + 20032/5*H(R(1,0),x)*[1-x]^-1*z2^2
          - 21968/3*H(R(1,0),x)*x
          + 3840*H(R(1,0),x)*z3
          - 2432*H(R(1,0),x)*z3*x
          + 1248*H(R(1,0),x)*z2
          - 1248*H(R(1,0),x)*z2*x
          - 10016/5*H(R(1,0),x)*z2^2
          - 10016/5*H(R(1,0),x)*z2^2*x
          + 9152*H(R(1,0,0),x)
          + 12288*H(R(1,0,0),x)*[1-x]^-1*z3
          + 3328/3*H(R(1,0,0),x)*[1-x]^-1*z2
          - 9152*H(R(1,0,0),x)*x
          - 6144*H(R(1,0,0),x)*z3
          - 6144*H(R(1,0,0),x)*z3*x
          + 3712/3*H(R(1,0,0),x)*z2
          - 7040/3*H(R(1,0,0),x)*z2*x
          - 9664*H(R(1,0,0,0),x)
          + 12800*H(R(1,0,0,0),x)*[1-x]^-1
          + 768*H(R(1,0,0,0),x)*[1-x]^-1*z2
          - 3136*H(R(1,0,0,0),x)*x
          - 384*H(R(1,0,0,0),x)*z2
          - 384*H(R(1,0,0,0),x)*z2*x
          - 6400*H(R(1,0,0,0,0),x)
          + 4608*H(R(1,0,0,0,0),x)*[1-x]^-1
          + 1792*H(R(1,0,0,0,0),x)*x
          + 3200*H(R(1,0,0,0,0,0),x)
          - 6400*H(R(1,0,0,0,0,0),x)*[1-x]^-1
          + 3200*H(R(1,0,0,0,0,0),x)*x
          - 4096*H(R(1,1,-3,0),x)
          + 8192*H(R(1,1,-3,0),x)*[1-x]^-1
          - 4096*H(R(1,1,-3,0),x)*x
          - 4096*H(R(1,1,-2,0,0),x)
          + 8192*H(R(1,1,-2,0,0),x)*[1-x]^-1
          - 4096*H(R(1,1,-2,0,0),x)*x
          + 26752/3*H(R(1,1,0),x)
          + 10240*H(R(1,1,0),x)*[1-x]^-1*z3
          - 26752/3*H(R(1,1,0),x)*x
          - 5120*H(R(1,1,0),x)*z3
          - 5120*H(R(1,1,0),x)*z3*x
          + 1792*H(R(1,1,0),x)*z2
          - 1792*H(R(1,1,0),x)*z2*x
          - 1792*H(R(1,1,0,0,0),x)
          - 5632*H(R(1,1,0,0,0),x)*[1-x]^-1
          + 7424*H(R(1,1,0,0,0),x)*x
          + 8192*H(R(1,1,0,0,0,0),x)
          - 16384*H(R(1,1,0,0,0,0),x)*[1-x]^-1
          + 8192*H(R(1,1,0,0,0,0),x)*x
          + 9216*H(R(1,1,1,0,0,0),x)
          - 18432*H(R(1,1,1,0,0,0),x)*[1-x]^-1
          + 9216*H(R(1,1,1,0,0,0),x)*x
          + 3072*H(R(1,1,2,0,0),x)
          - 6144*H(R(1,1,2,0,0),x)*[1-x]^-1
          + 3072*H(R(1,1,2,0,0),x)*x
          - 1024*H(R(1,1,3,0),x)
          + 2048*H(R(1,1,3,0),x)*[1-x]^-1
          - 1024*H(R(1,1,3,0),x)*x
          - 3072*H(R(1,1,4),x)
          + 6144*H(R(1,1,4),x)*[1-x]^-1
          - 3072*H(R(1,1,4),x)*x
          + 26752/3*H(R(1,2),x)
          + 10240*H(R(1,2),x)*[1-x]^-1*z3
          - 26752/3*H(R(1,2),x)*x
          - 5120*H(R(1,2),x)*z3
          - 5120*H(R(1,2),x)*z3*x
          + 1792*H(R(1,2),x)*z2
          - 1792*H(R(1,2),x)*z2*x
          - 2048*H(R(1,2,-2,0),x)
          + 4096*H(R(1,2,-2,0),x)*[1-x]^-1
          - 2048*H(R(1,2,-2,0),x)*x
          - 1792/3*H(R(1,2,0,0),x)
          - 5632/3*H(R(1,2,0,0),x)*[1-x]^-1
          + 7424/3*H(R(1,2,0,0),x)*x
          + 6656*H(R(1,2,0,0,0),x)
          - 13312*H(R(1,2,0,0,0),x)*[1-x]^-1
          + 6656*H(R(1,2,0,0,0),x)*x
          + 3072*H(R(1,2,1,0,0),x)
          - 6144*H(R(1,2,1,0,0),x)*[1-x]^-1
          + 3072*H(R(1,2,1,0,0),x)*x
          - 1024*H(R(1,2,3),x)
          + 2048*H(R(1,2,3),x)*[1-x]^-1
          - 1024*H(R(1,2,3),x)*x
          + 5248/3*H(R(1,3,0),x)
          - 7424/3*H(R(1,3,0),x)*[1-x]^-1
          + 2176/3*H(R(1,3,0),x)*x
          + 1024*H(R(1,3,0,0),x)
          - 2048*H(R(1,3,0,0),x)*[1-x]^-1
          + 1024*H(R(1,3,0,0),x)*x
          - 2048*H(R(1,3,1,0),x)
          + 4096*H(R(1,3,1,0),x)*[1-x]^-1
          - 2048*H(R(1,3,1,0),x)*x
          - 2048*H(R(1,3,2),x)
          + 4096*H(R(1,3,2),x)*[1-x]^-1
          - 2048*H(R(1,3,2),x)*x
          + 5248*H(R(1,4),x)
          - 7424*H(R(1,4),x)*[1-x]^-1
          + 2176*H(R(1,4),x)*x
          - 3328*H(R(1,4,0),x)
          + 6656*H(R(1,4,0),x)*[1-x]^-1
          - 3328*H(R(1,4,0),x)*x
          - 6144*H(R(1,4,1),x)
          + 12288*H(R(1,4,1),x)*[1-x]^-1
          - 6144*H(R(1,4,1),x)*x
          - 1024*H(R(1,5),x)
          + 2048*H(R(1,5),x)*[1-x]^-1
          - 1024*H(R(1,5),x)*x
          + 21968/3*H(R(2),x)
          - 1408*H(R(2),x)*[1-x]^-1*z3
          + 20032/5*H(R(2),x)*[1-x]^-1*z2^2
          - 21968/3*H(R(2),x)*x
          + 3840*H(R(2),x)*z3
          - 2432*H(R(2),x)*z3*x
          + 1248*H(R(2),x)*z2
          - 1248*H(R(2),x)*z2*x
          - 10016/5*H(R(2),x)*z2^2
          - 10016/5*H(R(2),x)*z2^2*x
          - 3712*H(R(2,-3,0),x)
          + 5376*H(R(2,-3,0),x)*[1-x]^-1
          - 3712*H(R(2,-3,0),x)*x
          - 4352*H(R(2,-2),x)*[1-x]^-1*z2
          + 2176*H(R(2,-2),x)*z2
          + 2176*H(R(2,-2),x)*z2*x
          - 768*H(R(2,-2,-1,0),x)
          + 1536*H(R(2,-2,-1,0),x)*[1-x]^-1
          - 768*H(R(2,-2,-1,0),x)*x
          + 2944*H(R(2,-2,0),x)
          - 3840*H(R(2,-2,0),x)*[1-x]^-1
          + 896*H(R(2,-2,0),x)*x
          - 3968*H(R(2,-2,0,0),x)
          + 5888*H(R(2,-2,0,0),x)*[1-x]^-1
          - 3968*H(R(2,-2,0,0),x)*x
          - 2560*H(R(2,-2,2),x)
          + 5120*H(R(2,-2,2),x)*[1-x]^-1
          - 2560*H(R(2,-2,2),x)*x
          + 8584*H(R(2,0),x)
          + 11264*H(R(2,0),x)*[1-x]^-1*z3
          + 1664/3*H(R(2,0),x)*[1-x]^-1*z2
          - 576*H(R(2,0),x)*[1+x]^-1
          + 1152*H(R(2,0),x)*[1+x]^-1*z3
          - 960*H(R(2,0),x)*[1+x]^-1*z2
          - 10296*H(R(2,0),x)*x
          - 6464*H(R(2,0),x)*z3
          - 5312*H(R(2,0),x)*z3*x
          + 6656/3*H(R(2,0),x)*z2
          - 6976/3*H(R(2,0),x)*z2*x
          + 6944/3*H(R(2,0,0),x)
          + 12800/3*H(R(2,0,0),x)*[1-x]^-1
          + 256*H(R(2,0,0),x)*[1-x]^-1*z2
          + 3584*H(R(2,0,0),x)*[1+x]^-1*z2
          + 13472/3*H(R(2,0,0),x)*x
          - 1152*H(R(2,0,0),x)*z2
          + 2432*H(R(2,0,0),x)*z2*x
          - 864*H(R(2,0,0,0),x)
          - 256*H(R(2,0,0,0),x)*[1-x]^-1
          + 5792*H(R(2,0,0,0),x)*x
          + 4736*H(R(2,0,0,0,0),x)
          - 9472*H(R(2,0,0,0,0),x)*[1-x]^-1
          + 4736*H(R(2,0,0,0,0),x)*x
          + 26752/3*H(R(2,1),x)
          + 10240*H(R(2,1),x)*[1-x]^-1*z3
          - 26752/3*H(R(2,1),x)*x
          - 5120*H(R(2,1),x)*z3
          - 5120*H(R(2,1),x)*z3*x
          + 1792*H(R(2,1),x)*z2
          - 1792*H(R(2,1),x)*z2*x
          - 2048*H(R(2,1,-2,0),x)
          + 4096*H(R(2,1,-2,0),x)*[1-x]^-1
          - 2048*H(R(2,1,-2,0),x)*x
          + 16256/3*H(R(2,1,0),x)
          + 3584*H(R(2,1,0),x)*[1+x]^-1*z2
          + 16256/3*H(R(2,1,0),x)*x
          - 2048*H(R(2,1,0),x)*z2
          + 1536*H(R(2,1,0),x)*z2*x
          - 1792/3*H(R(2,1,0,0),x)
          - 5632/3*H(R(2,1,0,0),x)*[1-x]^-1
          + 7424/3*H(R(2,1,0,0),x)*x
          + 7424*H(R(2,1,0,0,0),x)
          - 13312*H(R(2,1,0,0,0),x)*[1-x]^-1
          + 7424*H(R(2,1,0,0,0),x)*x
          + 3072*H(R(2,1,1,0,0),x)
          - 6144*H(R(2,1,1,0,0),x)*[1-x]^-1
          + 3072*H(R(2,1,1,0,0),x)*x
          - 1024*H(R(2,1,3),x)
          + 2048*H(R(2,1,3),x)*[1-x]^-1
          - 1024*H(R(2,1,3),x)*x
          + 16256/3*H(R(2,2),x)
          + 3584*H(R(2,2),x)*[1+x]^-1*z2
          + 16256/3*H(R(2,2),x)*x
          - 2048*H(R(2,2),x)*z2
          + 1536*H(R(2,2),x)*z2*x
          + 3328*H(R(2,2,0,0),x)
          - 6144*H(R(2,2,0,0),x)*[1-x]^-1
          + 3328*H(R(2,2,0,0),x)*x
          + 5248/3*H(R(2,3),x)
          - 7424/3*H(R(2,3),x)*[1-x]^-1
          + 2176/3*H(R(2,3),x)*x
          - 2304*H(R(2,3,0),x)
          + 3072*H(R(2,3,0),x)*[1-x]^-1
          - 2304*H(R(2,3,0),x)*x
          - 2048*H(R(2,3,1),x)
          + 4096*H(R(2,3,1),x)*[1-x]^-1
          - 2048*H(R(2,3,1),x)*x
          - 4096*H(R(2,4),x)
          + 3584*H(R(2,4),x)*[1-x]^-1
          - 4096*H(R(2,4),x)*x
          + 8016*H(R(3),x)
          + 10240*H(R(3),x)*[1-x]^-1*z3
          - 1152*H(R(3),x)*[1+x]^-1
          + 2304*H(R(3),x)*[1+x]^-1*z3
          - 1920*H(R(3),x)*[1+x]^-1*z2
          - 11440*H(R(3),x)*x
          - 6784*H(R(3),x)*z3
          - 4480*H(R(3),x)*z3*x
          + 3200*H(R(3),x)*z2
          - 2304*H(R(3),x)*z2*x
          - 3072*H(R(3,-2,0),x)
          + 4096*H(R(3,-2,0),x)*[1-x]^-1
          - 3072*H(R(3,-2,0),x)*x
          + 26000/3*H(R(3,0),x)
          + 7232/3*H(R(3,0),x)*[1-x]^-1
          + 128*H(R(3,0),x)*[1-x]^-1*z2
          - 11552/3*H(R(3,0),x)*[1+x]^-1
          + 5248*H(R(3,0),x)*[1+x]^-1*z2
          + 10256*H(R(3,0),x)*x
          - 2560*H(R(3,0),x)*z2
          + 3712*H(R(3,0),x)*z2*x
          + 704*H(R(3,0,0),x)
          + 1536*H(R(3,0,0),x)*[1-x]^-1
          + 5120/3*H(R(3,0,0),x)*[1+x]^-1
          + 21056/3*H(R(3,0,0),x)*x
          + 3968*H(R(3,0,0,0),x)
          - 5632*H(R(3,0,0,0),x)*[1-x]^-1
          - 1536*H(R(3,0,0,0),x)*[1+x]^-1
          + 2432*H(R(3,0,0,0),x)*x
          + 32512/3*H(R(3,1),x)
          + 7168*H(R(3,1),x)*[1+x]^-1*z2
          + 32512/3*H(R(3,1),x)*x
          - 4096*H(R(3,1),x)*z2
          + 3072*H(R(3,1),x)*z2*x
          + 640/3*H(R(3,1,0),x)
          + 1536*H(R(3,1,0),x)*[1-x]^-1
          + 7936/3*H(R(3,1,0),x)*[1+x]^-1
          + 13184/3*H(R(3,1,0),x)*x
          + 3584*H(R(3,1,0,0),x)
          - 6144*H(R(3,1,0,0),x)*[1-x]^-1
          + 3584*H(R(3,1,0,0),x)*x
          + 640/3*H(R(3,2),x)
          + 1536*H(R(3,2),x)*[1-x]^-1
          + 7936/3*H(R(3,2),x)*[1+x]^-1
          + 13184/3*H(R(3,2),x)*x
          - 2560*H(R(3,3),x)
          + 2048*H(R(3,3),x)*[1-x]^-1
          - 2560*H(R(3,3),x)*x
          + 9392*H(R(4),x)
          + 7232*H(R(4),x)*[1-x]^-1
          + 384*H(R(4),x)*[1-x]^-1*z2
          - 11552*H(R(4),x)*[1+x]^-1
          + 4992*H(R(4),x)*[1+x]^-1*z2
          + 14160*H(R(4),x)*x
          - 4608*H(R(4),x)*z2
          + 3456*H(R(4),x)*z2*x
          + 672*H(R(4,0),x)
          + 16256/3*H(R(4,0),x)*[1-x]^-1
          + 1216*H(R(4,0),x)*[1+x]^-1
          + 22816/3*H(R(4,0),x)*x
          + 384*H(R(4,0,0),x)
          - 512*H(R(4,0,0),x)*[1-x]^-1
          + 2048*H(R(4,0,0),x)*[1+x]^-1
          + 2432*H(R(4,0,0),x)*x
          + 640*H(R(4,1),x)
          + 4608*H(R(4,1),x)*[1-x]^-1
          + 7936*H(R(4,1),x)*[1+x]^-1
          + 13184*H(R(4,1),x)*x
          - 1536*H(R(4,1,0),x)
          + 1024*H(R(4,1,0),x)*[1-x]^-1
          + 3584*H(R(4,1,0),x)*[1+x]^-1
          + 2048*H(R(4,1,0),x)*x
          - 1536*H(R(4,2),x)
          + 1024*H(R(4,2),x)*[1-x]^-1
          + 3584*H(R(4,2),x)*[1+x]^-1
          + 2048*H(R(4,2),x)*x
          + 1408*H(R(5),x)
          + 20480/3*H(R(5),x)*[1-x]^-1
          - 5376*H(R(5),x)*[1+x]^-1
          + 29056/3*H(R(5),x)*x
          - 4608*H(R(5,0),x)
          + 2304*H(R(5,0),x)*[1-x]^-1
          + 9216*H(R(5,0),x)*[1+x]^-1
          + 5504*H(R(5,0),x)*x
          - 6144*H(R(5,1),x)
          + 4096*H(R(5,1),x)*[1-x]^-1
          + 14336*H(R(5,1),x)*[1+x]^-1
          + 8192*H(R(5,1),x)*x
          - 7680*H(R(6),x)
          + 1280*H(R(6),x)*[1-x]^-1
          + 10240*H(R(6),x)*[1+x]^-1
          + 7040*H(R(6),x)*x
          )

       + cf^4 * (
          - 512*H(R(-5,0),x)
          + 6144*H(R(-5,0),x)*[1-x]^-1
          - 6144*H(R(-5,0),x)*[1+x]^-1
          - 9728*H(R(-5,0),x)*x
          - 8448*H(R(-4),x)*[1-x]^-1*z2
          - 14592*H(R(-4),x)*[1+x]^-1*z2
          + 18432*H(R(-4),x)*z2
          - 5376*H(R(-4),x)*z2*x
          + 7680*H(R(-4,-1,0),x)
          - 13824*H(R(-4,-1,0),x)*[1-x]^-1
          + 4608*H(R(-4,-1,0),x)*[1+x]^-1
          + 12288*H(R(-4,-1,0),x)*x
          + 192*H(R(-4,0),x)
          - 1152*H(R(-4,0),x)*[1-x]^-1
          + 1152*H(R(-4,0),x)*[1+x]^-1
          + 1344*H(R(-4,0),x)*x
          - 11392*H(R(-4,0,0),x)
          + 10752*H(R(-4,0,0),x)*[1-x]^-1
          + 3072*H(R(-4,0,0),x)*[1+x]^-1
          - 5248*H(R(-4,0,0),x)*x
          - 14592*H(R(-4,2),x)
          + 1536*H(R(-4,2),x)*[1-x]^-1
          + 16896*H(R(-4,2),x)*[1+x]^-1
          + 11520*H(R(-4,2),x)*x
          - 10752*H(R(-3),x)*[1-x]^-1*z3
          + 2304*H(R(-3),x)*[1-x]^-1*z2
          - 39936*H(R(-3),x)*[1+x]^-1*z3
          + 6144*H(R(-3),x)*[1+x]^-1*z2
          + 29952*H(R(-3),x)*z3
          - 19200*H(R(-3),x)*z3*x
          - 11392*H(R(-3),x)*z2
          - 15488*H(R(-3),x)*z2*x
          + 5632*H(R(-3,-2,0),x)
          - 10752*H(R(-3,-2,0),x)*[1-x]^-1
          + 1536*H(R(-3,-2,0),x)*[1+x]^-1
          + 7168*H(R(-3,-2,0),x)*x
          + 12288*H(R(-3,-1),x)*[1-x]^-1*z2
          + 36864*H(R(-3,-1),x)*[1+x]^-1*z2
          - 30720*H(R(-3,-1),x)*z2
          + 18432*H(R(-3,-1),x)*z2*x
          - 6144*H(R(-3,-1,-1,0),x)
          + 12288*H(R(-3,-1,-1,0),x)*[1-x]^-1
          - 6144*H(R(-3,-1,-1,0),x)*x
          - 5376*H(R(-3,-1,0),x)
          + 4608*H(R(-3,-1,0),x)*[1-x]^-1
          - 5376*H(R(-3,-1,0),x)*x
          + 22016*H(R(-3,-1,0,0),x)
          - 18432*H(R(-3,-1,0,0),x)*[1-x]^-1
          - 15360*H(R(-3,-1,0,0),x)*[1+x]^-1
          + 512*H(R(-3,-1,0,0),x)*x
          + 27648*H(R(-3,-1,2),x)
          - 6144*H(R(-3,-1,2),x)*[1-x]^-1
          - 36864*H(R(-3,-1,2),x)*[1+x]^-1
          - 21504*H(R(-3,-1,2),x)*x
          - 448*H(R(-3,0),x)
          - 8960*H(R(-3,0),x)*[1-x]^-1*z2
          - 39680*H(R(-3,0),x)*[1+x]^-1*z2
          + 4288*H(R(-3,0),x)*x
          + 30720*H(R(-3,0),x)*z2
          - 20224*H(R(-3,0),x)*z2*x
          + 7168*H(R(-3,0,0),x)
          - 3072*H(R(-3,0,0),x)*[1-x]^-1
          - 2304*H(R(-3,0,0),x)*[1+x]^-1
          + 9984*H(R(-3,0,0),x)*x
          - 17280*H(R(-3,0,0,0),x)
          + 10752*H(R(-3,0,0,0),x)*[1-x]^-1
          + 14336*H(R(-3,0,0,0),x)*[1+x]^-1
          + 2688*H(R(-3,0,0,0),x)*x
          + 8704*H(R(-3,2),x)
          - 6144*H(R(-3,2),x)*[1+x]^-1
          + 12800*H(R(-3,2),x)*x
          - 11008*H(R(-3,2,0),x)
          + 512*H(R(-3,2,0),x)*[1-x]^-1
          + 17920*H(R(-3,2,0),x)*[1+x]^-1
          + 9984*H(R(-3,2,0),x)*x
          - 12288*H(R(-3,2,1),x)
          + 24576*H(R(-3,2,1),x)*[1+x]^-1
          + 12288*H(R(-3,2,1),x)*x
          - 29696*H(R(-3,3),x)
          + 4096*H(R(-3,3),x)*[1-x]^-1
          + 41984*H(R(-3,3),x)*[1+x]^-1
          + 24576*H(R(-3,3),x)*x
          + 3072*H(R(-2),x)*[1+x]^-1*z3
          + 1152*H(R(-2),x)*[1+x]^-1*z2
          + 11648*H(R(-2),x)*[1+x]^-1*z2^2
          - 14208*H(R(-2),x)*z3
          - 11136*H(R(-2),x)*z3*x
          - 6400*H(R(-2),x)*z2
          - 5248*H(R(-2),x)*z2*x
          - 5824*H(R(-2),x)*z2^2
          + 5824*H(R(-2),x)*z2^2*x
          + 2304*H(R(-2,-3,0),x)
          - 6144*H(R(-2,-3,0),x)*[1-x]^-1
          + 1536*H(R(-2,-3,0),x)*[1+x]^-1
          + 3840*H(R(-2,-3,0),x)*x
          + 6144*H(R(-2,-2),x)*[1-x]^-1*z2
          + 36864*H(R(-2,-2),x)*[1+x]^-1*z2
          - 24576*H(R(-2,-2),x)*z2
          + 18432*H(R(-2,-2),x)*z2*x
          - 3072*H(R(-2,-2,-1,0),x)
          + 6144*H(R(-2,-2,-1,0),x)*[1-x]^-1
          - 3072*H(R(-2,-2,-1,0),x)*x
          - 4224*H(R(-2,-2,0),x)
          + 2304*H(R(-2,-2,0),x)*[1-x]^-1
          - 4224*H(R(-2,-2,0),x)*x
          + 16128*H(R(-2,-2,0,0),x)
          - 10752*H(R(-2,-2,0,0),x)*[1-x]^-1
          - 18432*H(R(-2,-2,0,0),x)*[1+x]^-1
          - 5376*H(R(-2,-2,0,0),x)*x
          + 23040*H(R(-2,-2,2),x)
          - 3072*H(R(-2,-2,2),x)*[1-x]^-1
          - 36864*H(R(-2,-2,2),x)*[1+x]^-1
          - 19968*H(R(-2,-2,2),x)*x
          + 39936*H(R(-2,-1),x)*[1+x]^-1*z3
          - 6144*H(R(-2,-1),x)*[1+x]^-1*z2
          - 19968*H(R(-2,-1),x)*z3
          + 19968*H(R(-2,-1),x)*z3*x
          + 15360*H(R(-2,-1),x)*z2
          + 9216*H(R(-2,-1),x)*z2*x
          - 3072*H(R(-2,-1,-2,0),x)
          + 6144*H(R(-2,-1,-2,0),x)*[1-x]^-1
          - 3072*H(R(-2,-1,-2,0),x)*x
          - 36864*H(R(-2,-1,-1),x)*[1+x]^-1*z2
          + 18432*H(R(-2,-1,-1),x)*z2
          - 18432*H(R(-2,-1,-1),x)*z2*x
          + 3072*H(R(-2,-1,-1,0),x)
          + 3072*H(R(-2,-1,-1,0),x)*x
          - 15360*H(R(-2,-1,-1,0,0),x)
          + 12288*H(R(-2,-1,-1,0,0),x)*[1-x]^-1
          + 18432*H(R(-2,-1,-1,0,0),x)*[1+x]^-1
          + 3072*H(R(-2,-1,-1,0,0),x)*x
          - 18432*H(R(-2,-1,-1,2),x)
          + 36864*H(R(-2,-1,-1,2),x)*[1+x]^-1
          + 18432*H(R(-2,-1,-1,2),x)*x
          - 1920*H(R(-2,-1,0),x)
          + 6144*H(R(-2,-1,0),x)*[1-x]^-1*z2
          + 53248*H(R(-2,-1,0),x)*[1+x]^-1*z2
          - 1920*H(R(-2,-1,0),x)*x
          - 32768*H(R(-2,-1,0),x)*z2
          + 26624*H(R(-2,-1,0),x)*z2*x
          - 13824*H(R(-2,-1,0,0),x)
          + 4608*H(R(-2,-1,0,0),x)*[1-x]^-1
          + 3072*H(R(-2,-1,0,0),x)*[1+x]^-1
          - 10752*H(R(-2,-1,0,0),x)*x
          + 29440*H(R(-2,-1,0,0,0),x)
          - 13824*H(R(-2,-1,0,0,0),x)*[1-x]^-1
          - 35840*H(R(-2,-1,0,0,0),x)*[1+x]^-1
          - 15616*H(R(-2,-1,0,0,0),x)*x
          - 13824*H(R(-2,-1,2),x)
          + 6144*H(R(-2,-1,2),x)*[1+x]^-1
          - 7680*H(R(-2,-1,2),x)*x
          + 19968*H(R(-2,-1,2,0),x)
          - 3072*H(R(-2,-1,2,0),x)*[1-x]^-1
          - 30720*H(R(-2,-1,2,0),x)*[1+x]^-1
          - 16896*H(R(-2,-1,2,0),x)*x
          + 12288*H(R(-2,-1,2,1),x)
          - 24576*H(R(-2,-1,2,1),x)*[1+x]^-1
          - 12288*H(R(-2,-1,2,1),x)*x
          + 43008*H(R(-2,-1,3),x)
          - 6144*H(R(-2,-1,3),x)*[1-x]^-1
          - 67584*H(R(-2,-1,3),x)*[1+x]^-1
          - 36864*H(R(-2,-1,3),x)*x
          - 208*H(R(-2,0),x)
          - 5376*H(R(-2,0),x)*[1-x]^-1*z3
          + 1152*H(R(-2,0),x)*[1-x]^-1*z2
          - 480*H(R(-2,0),x)*[1+x]^-1
          - 30720*H(R(-2,0),x)*[1+x]^-1*z3
          + 6912*H(R(-2,0),x)*[1+x]^-1*z2
          - 688*H(R(-2,0),x)*x
          + 20352*H(R(-2,0),x)*z3
          - 14976*H(R(-2,0),x)*z3*x
          - 17856*H(R(-2,0),x)*z2
          - 16064*H(R(-2,0),x)*z2*x
          + 3232*H(R(-2,0,0),x)
          - 6144*H(R(-2,0,0),x)*[1-x]^-1*z2
          - 576*H(R(-2,0,0),x)*[1+x]^-1
          - 45056*H(R(-2,0,0),x)*[1+x]^-1*z2
          + 7392*H(R(-2,0,0),x)*x
          + 29696*H(R(-2,0,0),x)*z2
          - 23552*H(R(-2,0,0),x)*z2*x
          + 13376*H(R(-2,0,0,0),x)
          - 3456*H(R(-2,0,0,0),x)*[1-x]^-1
          - 4608*H(R(-2,0,0,0),x)*[1+x]^-1
          + 16448*H(R(-2,0,0,0),x)*x
          - 12032*H(R(-2,0,0,0,0),x)
          + 6144*H(R(-2,0,0,0,0),x)*[1-x]^-1
          + 15872*H(R(-2,0,0,0,0),x)*[1+x]^-1
          + 5888*H(R(-2,0,0,0,0),x)*x
          + 5440*H(R(-2,2),x)
          - 1152*H(R(-2,2),x)*[1+x]^-1
          - 512*H(R(-2,2),x)*[1+x]^-1*z2
          + 4288*H(R(-2,2),x)*x
          + 256*H(R(-2,2),x)*z2
          - 256*H(R(-2,2),x)*z2*x
          + 6656*H(R(-2,2,0),x)
          - 1536*H(R(-2,2,0),x)*[1+x]^-1
          + 10240*H(R(-2,2,0),x)*x
          - 5632*H(R(-2,2,0,0),x)
          + 11264*H(R(-2,2,0,0),x)*[1+x]^-1
          + 5632*H(R(-2,2,0,0),x)*x
          + 4608*H(R(-2,2,1),x)
          + 3072*H(R(-2,2,1),x)*[1+x]^-1
          + 7680*H(R(-2,2,1),x)*x
          - 6144*H(R(-2,2,1,0),x)
          + 12288*H(R(-2,2,1,0),x)*[1+x]^-1
          + 6144*H(R(-2,2,1,0),x)*x
          - 6144*H(R(-2,2,2),x)
          + 12288*H(R(-2,2,2),x)*[1+x]^-1
          + 6144*H(R(-2,2,2),x)*x
          + 17920*H(R(-2,3),x)
          - 7680*H(R(-2,3),x)*[1+x]^-1
          + 20480*H(R(-2,3),x)*x
          - 19200*H(R(-2,3,0),x)
          + 1536*H(R(-2,3,0),x)*[1-x]^-1
          + 33792*H(R(-2,3,0),x)*[1+x]^-1
          + 17664*H(R(-2,3,0),x)*x
          - 18432*H(R(-2,3,1),x)
          + 36864*H(R(-2,3,1),x)*[1+x]^-1
          + 18432*H(R(-2,3,1),x)*x
          - 34304*H(R(-2,4),x)
          + 4608*H(R(-2,4),x)*[1-x]^-1
          + 54784*H(R(-2,4),x)*[1+x]^-1
          + 29696*H(R(-2,4),x)*x
          - 2304*H(R(-1,-4,0),x)
          + 4608*H(R(-1,-4,0),x)*[1+x]^-1
          + 2304*H(R(-1,-4,0),x)*x
          + 36864*H(R(-1,-3),x)*[1+x]^-1*z2
          - 18432*H(R(-1,-3),x)*z2
          + 18432*H(R(-1,-3),x)*z2*x
          - 3072*H(R(-1,-3,0),x)
          - 3072*H(R(-1,-3,0),x)*x
          + 7680*H(R(-1,-3,0,0),x)
          - 15360*H(R(-1,-3,0,0),x)*[1+x]^-1
          - 7680*H(R(-1,-3,0,0),x)*x
          + 18432*H(R(-1,-3,2),x)
          - 36864*H(R(-1,-3,2),x)*[1+x]^-1
          - 18432*H(R(-1,-3,2),x)*x
          + 39936*H(R(-1,-2),x)*[1+x]^-1*z3
          - 6144*H(R(-1,-2),x)*[1+x]^-1*z2
          - 19968*H(R(-1,-2),x)*z3
          + 19968*H(R(-1,-2),x)*z3*x
          + 15360*H(R(-1,-2),x)*z2
          + 9216*H(R(-1,-2),x)*z2*x
          - 36864*H(R(-1,-2,-1),x)*[1+x]^-1*z2
          + 18432*H(R(-1,-2,-1),x)*z2
          - 18432*H(R(-1,-2,-1),x)*z2*x
          + 3072*H(R(-1,-2,-1,0),x)
          + 3072*H(R(-1,-2,-1,0),x)*x
          - 9216*H(R(-1,-2,-1,0,0),x)
          + 18432*H(R(-1,-2,-1,0,0),x)*[1+x]^-1
          + 9216*H(R(-1,-2,-1,0,0),x)*x
          - 18432*H(R(-1,-2,-1,2),x)
          + 36864*H(R(-1,-2,-1,2),x)*[1+x]^-1
          + 18432*H(R(-1,-2,-1,2),x)*x
          - 1920*H(R(-1,-2,0),x)
          + 53248*H(R(-1,-2,0),x)*[1+x]^-1*z2
          - 1920*H(R(-1,-2,0),x)*x
          - 26624*H(R(-1,-2,0),x)*z2
          + 26624*H(R(-1,-2,0),x)*z2*x
          - 11520*H(R(-1,-2,0,0),x)
          + 3072*H(R(-1,-2,0,0),x)*[1+x]^-1
          - 8448*H(R(-1,-2,0,0),x)*x
          + 17920*H(R(-1,-2,0,0,0),x)
          - 35840*H(R(-1,-2,0,0,0),x)*[1+x]^-1
          - 17920*H(R(-1,-2,0,0,0),x)*x
          - 13824*H(R(-1,-2,2),x)
          + 6144*H(R(-1,-2,2),x)*[1+x]^-1
          - 7680*H(R(-1,-2,2),x)*x
          + 15360*H(R(-1,-2,2,0),x)
          - 30720*H(R(-1,-2,2,0),x)*[1+x]^-1
          - 15360*H(R(-1,-2,2,0),x)*x
          + 12288*H(R(-1,-2,2,1),x)
          - 24576*H(R(-1,-2,2,1),x)*[1+x]^-1
          - 12288*H(R(-1,-2,2,1),x)*x
          + 33792*H(R(-1,-2,3),x)
          - 67584*H(R(-1,-2,3),x)*[1+x]^-1
          - 33792*H(R(-1,-2,3),x)*x
          - 36864*H(R(-1,-1,-2),x)*[1+x]^-1*z2
          + 18432*H(R(-1,-1,-2),x)*z2
          - 18432*H(R(-1,-1,-2),x)*z2*x
          + 3072*H(R(-1,-1,-2,0),x)
          + 3072*H(R(-1,-1,-2,0),x)*x
          - 9216*H(R(-1,-1,-2,0,0),x)
          + 18432*H(R(-1,-1,-2,0,0),x)*[1+x]^-1
          + 9216*H(R(-1,-1,-2,0,0),x)*x
          - 18432*H(R(-1,-1,-2,2),x)
          + 36864*H(R(-1,-1,-2,2),x)*[1+x]^-1
          + 18432*H(R(-1,-1,-2,2),x)*x
          - 36864*H(R(-1,-1,-1,0),x)*[1+x]^-1*z2
          + 18432*H(R(-1,-1,-1,0),x)*z2
          - 18432*H(R(-1,-1,-1,0),x)*z2*x
          + 6144*H(R(-1,-1,-1,0,0),x)
          + 6144*H(R(-1,-1,-1,0,0),x)*x
          - 27648*H(R(-1,-1,-1,0,0,0),x)
          + 55296*H(R(-1,-1,-1,0,0,0),x)*[1+x]^-1
          + 27648*H(R(-1,-1,-1,0,0,0),x)*x
          - 18432*H(R(-1,-1,-1,2,0),x)
          + 36864*H(R(-1,-1,-1,2,0),x)*[1+x]^-1
          + 18432*H(R(-1,-1,-1,2,0),x)*x
          - 36864*H(R(-1,-1,-1,3),x)
          + 73728*H(R(-1,-1,-1,3),x)*[1+x]^-1
          + 36864*H(R(-1,-1,-1,3),x)*x
          + 39936*H(R(-1,-1,0),x)*[1+x]^-1*z3
          - 6144*H(R(-1,-1,0),x)*[1+x]^-1*z2
          - 19968*H(R(-1,-1,0),x)*z3
          + 19968*H(R(-1,-1,0),x)*z3*x
          + 15360*H(R(-1,-1,0),x)*z2
          + 9216*H(R(-1,-1,0),x)*z2*x
          - 3840*H(R(-1,-1,0,0),x)
          + 69632*H(R(-1,-1,0,0),x)*[1+x]^-1*z2
          - 3840*H(R(-1,-1,0,0),x)*x
          - 34816*H(R(-1,-1,0,0),x)*z2
          + 34816*H(R(-1,-1,0,0),x)*z2*x
          - 25344*H(R(-1,-1,0,0,0),x)
          + 9216*H(R(-1,-1,0,0,0),x)*[1+x]^-1
          - 16128*H(R(-1,-1,0,0,0),x)*x
          + 16384*H(R(-1,-1,0,0,0,0),x)
          - 32768*H(R(-1,-1,0,0,0,0),x)*[1+x]^-1
          - 16384*H(R(-1,-1,0,0,0,0),x)*x
          - 13824*H(R(-1,-1,2,0),x)
          + 6144*H(R(-1,-1,2,0),x)*[1+x]^-1
          - 7680*H(R(-1,-1,2,0),x)*x
          + 12288*H(R(-1,-1,2,0,0),x)
          - 24576*H(R(-1,-1,2,0,0),x)*[1+x]^-1
          - 12288*H(R(-1,-1,2,0,0),x)*x
          + 12288*H(R(-1,-1,2,1,0),x)
          - 24576*H(R(-1,-1,2,1,0),x)*[1+x]^-1
          - 12288*H(R(-1,-1,2,1,0),x)*x
          + 12288*H(R(-1,-1,2,2),x)
          - 24576*H(R(-1,-1,2,2),x)*[1+x]^-1
          - 12288*H(R(-1,-1,2,2),x)*x
          - 27648*H(R(-1,-1,3),x)
          + 12288*H(R(-1,-1,3),x)*[1+x]^-1
          - 15360*H(R(-1,-1,3),x)*x
          + 27648*H(R(-1,-1,3,0),x)
          - 55296*H(R(-1,-1,3,0),x)*[1+x]^-1
          - 27648*H(R(-1,-1,3,0),x)*x
          + 24576*H(R(-1,-1,3,1),x)
          - 49152*H(R(-1,-1,3,1),x)*[1+x]^-1
          - 24576*H(R(-1,-1,3,1),x)*x
          + 46080*H(R(-1,-1,4),x)
          - 92160*H(R(-1,-1,4),x)*[1+x]^-1
          - 46080*H(R(-1,-1,4),x)*x
          + 3072*H(R(-1,0),x)*[1+x]^-1*z3
          + 1152*H(R(-1,0),x)*[1+x]^-1*z2
          + 11648*H(R(-1,0),x)*[1+x]^-1*z2^2
          - 14208*H(R(-1,0),x)*z3
          - 11136*H(R(-1,0),x)*z3*x
          - 6400*H(R(-1,0),x)*z2
          - 5248*H(R(-1,0),x)*z2*x
          - 5824*H(R(-1,0),x)*z2^2
          + 5824*H(R(-1,0),x)*z2^2*x
          - 416*H(R(-1,0,0),x)
          - 960*H(R(-1,0,0),x)*[1+x]^-1
          - 21504*H(R(-1,0,0),x)*[1+x]^-1*z3
          + 7680*H(R(-1,0,0),x)*[1+x]^-1*z2
          - 1376*H(R(-1,0,0),x)*x
          + 10752*H(R(-1,0,0),x)*z3
          - 10752*H(R(-1,0,0),x)*z3*x
          - 24320*H(R(-1,0,0),x)*z2
          - 16640*H(R(-1,0,0),x)*z2*x
          + 11040*H(R(-1,0,0,0),x)
          - 1728*H(R(-1,0,0,0),x)*[1+x]^-1
          - 30720*H(R(-1,0,0,0),x)*[1+x]^-1*z2
          + 9312*H(R(-1,0,0,0),x)*x
          + 15360*H(R(-1,0,0,0),x)*z2
          - 15360*H(R(-1,0,0,0),x)*z2*x
          + 11264*H(R(-1,0,0,0,0),x)
          + 11264*H(R(-1,0,0,0,0),x)*x
          + 1280*H(R(-1,0,0,0,0,0),x)
          - 2560*H(R(-1,0,0,0,0,0),x)*[1+x]^-1
          - 1280*H(R(-1,0,0,0,0,0),x)*x
          + 5440*H(R(-1,2,0),x)
          - 1152*H(R(-1,2,0),x)*[1+x]^-1
          - 512*H(R(-1,2,0),x)*[1+x]^-1*z2
          + 4288*H(R(-1,2,0),x)*x
          + 256*H(R(-1,2,0),x)*z2
          - 256*H(R(-1,2,0),x)*z2*x
          + 4608*H(R(-1,2,0,0),x)
          + 3072*H(R(-1,2,0,0),x)*[1+x]^-1
          + 7680*H(R(-1,2,0,0),x)*x
          + 1536*H(R(-1,2,0,0,0),x)
          - 3072*H(R(-1,2,0,0,0),x)*[1+x]^-1
          - 1536*H(R(-1,2,0,0,0),x)*x
          + 4608*H(R(-1,2,1,0),x)
          + 3072*H(R(-1,2,1,0),x)*[1+x]^-1
          + 7680*H(R(-1,2,1,0),x)*x
          + 4608*H(R(-1,2,2),x)
          + 3072*H(R(-1,2,2),x)*[1+x]^-1
          + 7680*H(R(-1,2,2),x)*x
          + 10880*H(R(-1,3),x)
          - 2304*H(R(-1,3),x)*[1+x]^-1
          - 1024*H(R(-1,3),x)*[1+x]^-1*z2
          + 8576*H(R(-1,3),x)*x
          + 512*H(R(-1,3),x)*z2
          - 512*H(R(-1,3),x)*z2*x
          + 13824*H(R(-1,3,0),x)
          + 1536*H(R(-1,3,0),x)*[1+x]^-1
          + 15360*H(R(-1,3,0),x)*x
          - 5120*H(R(-1,3,0,0),x)
          + 10240*H(R(-1,3,0,0),x)*[1+x]^-1
          + 5120*H(R(-1,3,0,0),x)*x
          + 9216*H(R(-1,3,1),x)
          + 6144*H(R(-1,3,1),x)*[1+x]^-1
          + 15360*H(R(-1,3,1),x)*x
          - 6144*H(R(-1,3,1,0),x)
          + 12288*H(R(-1,3,1,0),x)*[1+x]^-1
          + 6144*H(R(-1,3,1,0),x)*x
          - 6144*H(R(-1,3,2),x)
          + 12288*H(R(-1,3,2),x)*[1+x]^-1
          + 6144*H(R(-1,3,2),x)*x
          + 27648*H(R(-1,4),x)
          - 4608*H(R(-1,4),x)*[1+x]^-1
          + 23040*H(R(-1,4),x)*x
          - 13568*H(R(-1,4,0),x)
          + 27136*H(R(-1,4,0),x)*[1+x]^-1
          + 13568*H(R(-1,4,0),x)*x
          - 18432*H(R(-1,4,1),x)
          + 36864*H(R(-1,4,1),x)*[1+x]^-1
          + 18432*H(R(-1,4,1),x)*x
          - 17408*H(R(-1,5),x)
          + 34816*H(R(-1,5),x)*[1+x]^-1
          + 17408*H(R(-1,5),x)*x
          + 14*H(R(0),x)
          + 116*H(R(0),x)*[1-x]^-1
          + 4608*H(R(0),x)*[1-x]^-1*z5
          + 800*H(R(0),x)*[1-x]^-1*z3
          + 144*H(R(0),x)*[1-x]^-1*z2
          - 3968*H(R(0),x)*[1-x]^-1*z2*z3
          - 288*H(R(0),x)*[1-x]^-1*z2^2
          - 7808*H(R(0),x)*[1+x]^-1*z5
          - 864*H(R(0),x)*[1+x]^-1*z3
          - 624*H(R(0),x)*[1+x]^-1*z2
          - 9856*H(R(0),x)*[1+x]^-1*z2*z3
          + 288*H(R(0),x)*[1+x]^-1*z2^2
          - 130*H(R(0),x)*x
          + 1280*H(R(0),x)*z5
          - 10432*H(R(0),x)*z5*x
          + 1008*H(R(0),x)*z3
          + 12592*H(R(0),x)*z3*x
          + 3248*H(R(0),x)*z2
          - 6400*H(R(0),x)*z2*x
          + 9600*H(R(0),x)*z2*z3
          - 3840*H(R(0),x)*z2*z3*x
          - 6448/5*H(R(0),x)*z2^2
          - 12176/5*H(R(0),x)*z2^2*x
          + 840*H(R(0,0),x)
          - 896*H(R(0,0),x)*[1-x]^-1*z2
          + 4864/5*H(R(0,0),x)*[1-x]^-1*z2^2
          - 576*H(R(0,0),x)*[1+x]^-1
          - 1152*H(R(0,0),x)*[1+x]^-1*z2
          - 39168/5*H(R(0,0),x)*[1+x]^-1*z2^2
          + 12840*H(R(0,0),x)*x
          + 1152*H(R(0,0),x)*z3
          + 12672*H(R(0,0),x)*z3*x
          + 4992*H(R(0,0),x)*z2
          + 20416*H(R(0,0),x)*z2*x
          + 3136*H(R(0,0),x)*z2^2
          - 31808/5*H(R(0,0),x)*z2^2*x
          - 1444*H(R(0,0,0),x)
          + 360*H(R(0,0,0),x)*[1-x]^-1
          + 5120*H(R(0,0,0),x)*[1-x]^-1*z3
          + 1152*H(R(0,0,0),x)*[1-x]^-1*z2
          + 1296*H(R(0,0,0),x)*[1+x]^-1
          - 2304*H(R(0,0,0),x)*[1+x]^-1*z2
          + 6268*H(R(0,0,0),x)*x
          - 4480*H(R(0,0,0),x)*z3
          - 5248*H(R(0,0,0),x)*z3*x
          + 2592*H(R(0,0,0),x)*z2
          + 12768*H(R(0,0,0),x)*z2*x
          + 1888*H(R(0,0,0,0),x)
          - 2240*H(R(0,0,0,0),x)*[1-x]^-1
          + 8192*H(R(0,0,0,0),x)*[1-x]^-1*z2
          + 2048*H(R(0,0,0,0),x)*[1+x]^-1*z2
          - 18720*H(R(0,0,0,0),x)*x
          - 7424*H(R(0,0,0,0),x)*z2
          - 4864*H(R(0,0,0,0),x)*z2*x
          - 3680*H(R(0,0,0,0,0),x)
          + 5760*H(R(0,0,0,0,0),x)*[1-x]^-1
          - 1920*H(R(0,0,0,0,0),x)*[1+x]^-1
          - 5920*H(R(0,0,0,0,0),x)*x
          + 2400*H(R(0,0,0,0,0,0),x)
          - 8704*H(R(0,0,0,0,0,0),x)*[1-x]^-1
          + 6144*H(R(0,0,0,0,0,0),x)*[1+x]^-1
          + 12384*H(R(0,0,0,0,0,0),x)*x
          - 2304*H(R(1,-4,0),x)
          + 4608*H(R(1,-4,0),x)*[1-x]^-1
          - 2304*H(R(1,-4,0),x)*x
          + 1024*H(R(1,-3),x)*[1-x]^-1*z2
          - 512*H(R(1,-3),x)*z2
          - 512*H(R(1,-3),x)*z2*x
          + 3072*H(R(1,-3,-1,0),x)
          - 6144*H(R(1,-3,-1,0),x)*[1-x]^-1
          + 3072*H(R(1,-3,-1,0),x)*x
          - 1536*H(R(1,-3,0),x)
          + 3072*H(R(1,-3,0),x)*[1-x]^-1
          - 1536*H(R(1,-3,0),x)*x
          - 2048*H(R(1,-3,0,0),x)
          + 4096*H(R(1,-3,0,0),x)*[1-x]^-1
          - 2048*H(R(1,-3,0,0),x)*x
          + 2048*H(R(1,-3,2),x)
          - 4096*H(R(1,-3,2),x)*[1-x]^-1
          + 2048*H(R(1,-3,2),x)*x
          + 1536*H(R(1,-2,-2,0),x)
          - 3072*H(R(1,-2,-2,0),x)*[1-x]^-1
          + 1536*H(R(1,-2,-2,0),x)*x
          + 3072*H(R(1,-2,-1,0,0),x)
          - 6144*H(R(1,-2,-1,0,0),x)*[1-x]^-1
          + 3072*H(R(1,-2,-1,0,0),x)*x
          + 512*H(R(1,-2,0),x)*[1-x]^-1*z2
          - 256*H(R(1,-2,0),x)*z2
          - 256*H(R(1,-2,0),x)*z2*x
          - 1536*H(R(1,-2,0,0),x)
          + 3072*H(R(1,-2,0,0),x)*[1-x]^-1
          - 1536*H(R(1,-2,0,0),x)*x
          - 768*H(R(1,-2,0,0,0),x)
          + 1536*H(R(1,-2,0,0,0),x)*[1-x]^-1
          - 768*H(R(1,-2,0,0,0),x)*x
          + 1024*H(R(1,-2,2,0),x)
          - 2048*H(R(1,-2,2,0),x)*[1-x]^-1
          + 1024*H(R(1,-2,2,0),x)*x
          + 2048*H(R(1,-2,3),x)
          - 4096*H(R(1,-2,3),x)*[1-x]^-1
          + 2048*H(R(1,-2,3),x)*x
          - 6288*H(R(1,0),x)
          + 768*H(R(1,0),x)*[1-x]^-1*z3
          - 4224/5*H(R(1,0),x)*[1-x]^-1*z2^2
          + 6288*H(R(1,0),x)*x
          - 1280*H(R(1,0),x)*z3
          + 512*H(R(1,0),x)*z3*x
          - 1216*H(R(1,0),x)*z2
          + 1216*H(R(1,0),x)*z2*x
          + 2112/5*H(R(1,0),x)*z2^2
          + 2112/5*H(R(1,0),x)*z2^2*x
          - 8960*H(R(1,0,0),x)
          + 8960*H(R(1,0,0),x)*x
          - 1024*H(R(1,0,0),x)*z2
          + 1024*H(R(1,0,0),x)*z2*x
          + 4176*H(R(1,0,0,0),x)
          - 2976*H(R(1,0,0,0),x)*[1-x]^-1
          + 4608*H(R(1,0,0,0),x)*[1-x]^-1*z2
          - 1200*H(R(1,0,0,0),x)*x
          - 2304*H(R(1,0,0,0),x)*z2
          - 2304*H(R(1,0,0,0),x)*z2*x
          - 2816*H(R(1,0,0,0,0),x)
          + 4608*H(R(1,0,0,0,0),x)*[1-x]^-1
          - 1792*H(R(1,0,0,0,0),x)*x
          + 3840*H(R(1,0,0,0,0,0),x)
          - 7680*H(R(1,0,0,0,0,0),x)*[1-x]^-1
          + 3840*H(R(1,0,0,0,0,0),x)*x
          - 8960*H(R(1,1,0),x)
          - 2048*H(R(1,1,0),x)*[1-x]^-1*z3
          + 8960*H(R(1,1,0),x)*x
          + 1024*H(R(1,1,0),x)*z3
          + 1024*H(R(1,1,0),x)*z3*x
          - 1536*H(R(1,1,0),x)*z2
          + 1536*H(R(1,1,0),x)*z2*x
          + 2048*H(R(1,1,0,0),x)*[1-x]^-1*z2
          - 1024*H(R(1,1,0,0),x)*z2
          - 1024*H(R(1,1,0,0),x)*z2*x
          - 768*H(R(1,1,0,0,0),x)
          + 4608*H(R(1,1,0,0,0),x)*[1-x]^-1
          - 3840*H(R(1,1,0,0,0),x)*x
          + 1024*H(R(1,1,0,0,0,0),x)
          - 2048*H(R(1,1,0,0,0,0),x)*[1-x]^-1
          + 1024*H(R(1,1,0,0,0,0),x)*x
          - 3072*H(R(1,1,1,0,0,0),x)
          + 6144*H(R(1,1,1,0,0,0),x)*[1-x]^-1
          - 3072*H(R(1,1,1,0,0,0),x)*x
          + 2048*H(R(1,1,3,0),x)
          - 4096*H(R(1,1,3,0),x)*[1-x]^-1
          + 2048*H(R(1,1,3,0),x)*x
          + 3072*H(R(1,1,4),x)
          - 6144*H(R(1,1,4),x)*[1-x]^-1
          + 3072*H(R(1,1,4),x)*x
          - 8960*H(R(1,2),x)
          - 2048*H(R(1,2),x)*[1-x]^-1*z3
          + 8960*H(R(1,2),x)*x
          + 1024*H(R(1,2),x)*z3
          + 1024*H(R(1,2),x)*z3*x
          - 1536*H(R(1,2),x)*z2
          + 1536*H(R(1,2),x)*z2*x
          + 1024*H(R(1,2,0),x)*[1-x]^-1*z2
          - 512*H(R(1,2,0),x)*z2
          - 512*H(R(1,2,0),x)*z2*x
          - 1536*H(R(1,2,0,0),x)
          + 3072*H(R(1,2,0,0),x)*[1-x]^-1
          - 1536*H(R(1,2,0,0),x)*x
          + 256*H(R(1,2,0,0,0),x)
          - 512*H(R(1,2,0,0,0),x)*[1-x]^-1
          + 256*H(R(1,2,0,0,0),x)*x
          + 1536*H(R(1,2,2,0),x)
          - 3072*H(R(1,2,2,0),x)*[1-x]^-1
          + 1536*H(R(1,2,2,0),x)*x
          + 2048*H(R(1,2,3),x)
          - 4096*H(R(1,2,3),x)*[1-x]^-1
          + 2048*H(R(1,2,3),x)*x
          - 2560*H(R(1,3,0),x)
          + 3072*H(R(1,3,0),x)*[1-x]^-1
          - 512*H(R(1,3,0),x)*x
          + 2560*H(R(1,3,0,0),x)
          - 5120*H(R(1,3,0,0),x)*[1-x]^-1
          + 2560*H(R(1,3,0,0),x)*x
          + 2560*H(R(1,3,1,0),x)
          - 5120*H(R(1,3,1,0),x)*[1-x]^-1
          + 2560*H(R(1,3,1,0),x)*x
          + 2560*H(R(1,3,2),x)
          - 5120*H(R(1,3,2),x)*[1-x]^-1
          + 2560*H(R(1,3,2),x)*x
          - 3840*H(R(1,4),x)
          + 4608*H(R(1,4),x)*[1-x]^-1
          - 768*H(R(1,4),x)*x
          + 4864*H(R(1,4,0),x)
          - 9728*H(R(1,4,0),x)*[1-x]^-1
          + 4864*H(R(1,4,0),x)*x
          + 4608*H(R(1,4,1),x)
          - 9216*H(R(1,4,1),x)*[1-x]^-1
          + 4608*H(R(1,4,1),x)*x
          + 4096*H(R(1,5),x)
          - 8192*H(R(1,5),x)*[1-x]^-1
          + 4096*H(R(1,5),x)*x
          - 6288*H(R(2),x)
          + 768*H(R(2),x)*[1-x]^-1*z3
          - 4224/5*H(R(2),x)*[1-x]^-1*z2^2
          + 6288*H(R(2),x)*x
          - 1280*H(R(2),x)*z3
          + 512*H(R(2),x)*z3*x
          - 1216*H(R(2),x)*z2
          + 1216*H(R(2),x)*z2*x
          + 2112/5*H(R(2),x)*z2^2
          + 2112/5*H(R(2),x)*z2^2*x
          - 768*H(R(2,-3,0),x)
          + 1536*H(R(2,-3,0),x)*[1-x]^-1
          - 768*H(R(2,-3,0),x)*x
          + 512*H(R(2,-2),x)*[1-x]^-1*z2
          - 256*H(R(2,-2),x)*z2
          - 256*H(R(2,-2),x)*z2*x
          + 1536*H(R(2,-2,-1,0),x)
          - 3072*H(R(2,-2,-1,0),x)*[1-x]^-1
          + 1536*H(R(2,-2,-1,0),x)*x
          - 768*H(R(2,-2,0),x)
          + 1536*H(R(2,-2,0),x)*[1-x]^-1
          - 768*H(R(2,-2,0),x)*x
          - 256*H(R(2,-2,0,0),x)
          + 512*H(R(2,-2,0,0),x)*[1-x]^-1
          - 256*H(R(2,-2,0,0),x)*x
          + 1024*H(R(2,-2,2),x)
          - 2048*H(R(2,-2,2),x)*[1-x]^-1
          + 1024*H(R(2,-2,2),x)*x
          - 7872*H(R(2,0),x)
          - 1024*H(R(2,0),x)*[1-x]^-1*z3
          + 384*H(R(2,0),x)*[1+x]^-1
          - 768*H(R(2,0),x)*[1+x]^-1*z3
          + 1152*H(R(2,0),x)*[1+x]^-1*z2
          + 10432*H(R(2,0),x)*x
          + 384*H(R(2,0),x)*z3
          - 384*H(R(2,0),x)*z3*x
          - 1984*H(R(2,0),x)*z2
          + 1728*H(R(2,0),x)*z2*x
          - 3376*H(R(2,0,0),x)
          - 1568*H(R(2,0,0),x)*[1-x]^-1
          + 3584*H(R(2,0,0),x)*[1-x]^-1*z2
          - 3072*H(R(2,0,0),x)*[1+x]^-1*z2
          - 5424*H(R(2,0,0),x)*x
          - 1280*H(R(2,0,0),x)*z2
          - 4352*H(R(2,0,0),x)*z2*x
          - 4448*H(R(2,0,0,0),x)
          + 5760*H(R(2,0,0,0),x)*[1-x]^-1
          - 4192*H(R(2,0,0,0),x)*x
          + 4096*H(R(2,0,0,0,0),x)
          - 4608*H(R(2,0,0,0,0),x)*[1-x]^-1
          + 4096*H(R(2,0,0,0,0),x)*x
          - 8960*H(R(2,1),x)
          - 2048*H(R(2,1),x)*[1-x]^-1*z3
          + 8960*H(R(2,1),x)*x
          + 1024*H(R(2,1),x)*z3
          + 1024*H(R(2,1),x)*z3*x
          - 1536*H(R(2,1),x)*z2
          + 1536*H(R(2,1),x)*z2*x
          - 5184*H(R(2,1,0),x)
          + 1024*H(R(2,1,0),x)*[1-x]^-1*z2
          - 3072*H(R(2,1,0),x)*[1+x]^-1*z2
          - 5184*H(R(2,1,0),x)*x
          + 1024*H(R(2,1,0),x)*z2
          - 2048*H(R(2,1,0),x)*z2*x
          - 1536*H(R(2,1,0,0),x)
          + 3072*H(R(2,1,0,0),x)*[1-x]^-1
          - 1536*H(R(2,1,0,0),x)*x
          + 640*H(R(2,1,0,0,0),x)
          - 512*H(R(2,1,0,0,0),x)*[1-x]^-1
          + 640*H(R(2,1,0,0,0),x)*x
          + 1536*H(R(2,1,2,0),x)
          - 3072*H(R(2,1,2,0),x)*[1-x]^-1
          + 1536*H(R(2,1,2,0),x)*x
          + 2048*H(R(2,1,3),x)
          - 4096*H(R(2,1,3),x)*[1-x]^-1
          + 2048*H(R(2,1,3),x)*x
          - 5184*H(R(2,2),x)
          - 3072*H(R(2,2),x)*[1+x]^-1*z2
          - 5184*H(R(2,2),x)*x
          + 1536*H(R(2,2),x)*z2
          - 1536*H(R(2,2),x)*z2*x
          - 1920*H(R(2,2,0),x)
          + 2304*H(R(2,2,0),x)*[1-x]^-1
          - 384*H(R(2,2,0),x)*x
          + 1920*H(R(2,2,0,0),x)
          - 3072*H(R(2,2,0,0),x)*[1-x]^-1
          + 1920*H(R(2,2,0,0),x)*x
          + 1536*H(R(2,2,1,0),x)
          - 3072*H(R(2,2,1,0),x)*[1-x]^-1
          + 1536*H(R(2,2,1,0),x)*x
          + 1536*H(R(2,2,2),x)
          - 3072*H(R(2,2,2),x)*[1-x]^-1
          + 1536*H(R(2,2,2),x)*x
          - 2560*H(R(2,3),x)
          + 3072*H(R(2,3),x)*[1-x]^-1
          - 512*H(R(2,3),x)*x
          + 4736*H(R(2,3,0),x)
          - 7680*H(R(2,3,0),x)*[1-x]^-1
          + 4736*H(R(2,3,0),x)*x
          + 2560*H(R(2,3,1),x)
          - 5120*H(R(2,3,1),x)*[1-x]^-1
          + 2560*H(R(2,3,1),x)*x
          + 6016*H(R(2,4),x)
          - 8192*H(R(2,4),x)*[1-x]^-1
          + 6016*H(R(2,4),x)*x
          - 6784*H(R(3),x)
          - 2048*H(R(3),x)*[1-x]^-1*z3
          + 768*H(R(3),x)*[1+x]^-1
          - 1536*H(R(3),x)*[1+x]^-1*z3
          + 2304*H(R(3),x)*[1+x]^-1*z2
          + 11904*H(R(3),x)*x
          + 768*H(R(3),x)*z3
          - 768*H(R(3),x)*z3*x
          - 2944*H(R(3),x)*z2
          + 2432*H(R(3),x)*z2*x
          - 7152*H(R(3,0),x)
          - 416*H(R(3,0),x)*[1-x]^-1
          + 2304*H(R(3,0),x)*[1-x]^-1*z2
          + 576*H(R(3,0),x)*[1+x]^-1
          - 4352*H(R(3,0),x)*[1+x]^-1*z2
          - 12848*H(R(3,0),x)*x
          + 512*H(R(3,0),x)*z2
          - 4864*H(R(3,0),x)*z2*x
          - 5056*H(R(3,0,0),x)
          + 3840*H(R(3,0,0),x)*[1-x]^-1
          - 1536*H(R(3,0,0),x)*[1+x]^-1
          - 7104*H(R(3,0,0),x)*x
          + 3904*H(R(3,0,0,0),x)
          - 5632*H(R(3,0,0,0),x)*[1-x]^-1
          + 1536*H(R(3,0,0,0),x)*[1+x]^-1
          + 5440*H(R(3,0,0,0),x)*x
          - 10368*H(R(3,1),x)
          - 6144*H(R(3,1),x)*[1+x]^-1*z2
          - 10368*H(R(3,1),x)*x
          + 3072*H(R(3,1),x)*z2
          - 3072*H(R(3,1),x)*z2*x
          - 2432*H(R(3,1,0),x)
          + 768*H(R(3,1,0),x)*[1-x]^-1
          - 1536*H(R(3,1,0),x)*[1+x]^-1
          - 4480*H(R(3,1,0),x)*x
          + 2304*H(R(3,1,0,0),x)
          - 3072*H(R(3,1,0,0),x)*[1-x]^-1
          + 2304*H(R(3,1,0,0),x)*x
          + 1536*H(R(3,1,1,0),x)
          - 3072*H(R(3,1,1,0),x)*[1-x]^-1
          + 1536*H(R(3,1,1,0),x)*x
          + 1536*H(R(3,1,2),x)
          - 3072*H(R(3,1,2),x)*[1-x]^-1
          + 1536*H(R(3,1,2),x)*x
          - 2432*H(R(3,2),x)
          + 768*H(R(3,2),x)*[1-x]^-1
          - 1536*H(R(3,2),x)*[1+x]^-1
          - 4480*H(R(3,2),x)*x
          + 3840*H(R(3,2,0),x)
          - 6144*H(R(3,2,0),x)*[1-x]^-1
          + 3840*H(R(3,2,0),x)*x
          + 1536*H(R(3,2,1),x)
          - 3072*H(R(3,2,1),x)*[1-x]^-1
          + 1536*H(R(3,2,1),x)*x
          + 5376*H(R(3,3),x)
          - 7168*H(R(3,3),x)*[1-x]^-1
          + 5376*H(R(3,3),x)*x
          - 7152*H(R(4),x)
          + 480*H(R(4),x)*[1-x]^-1
          + 768*H(R(4),x)*[1-x]^-1*z2
          + 1728*H(R(4),x)*[1+x]^-1
          - 3840*H(R(4),x)*[1+x]^-1*z2
          - 23472*H(R(4),x)*x
          + 3072*H(R(4),x)*z2
          - 3840*H(R(4),x)*z2*x
          - 5472*H(R(4,0),x)
          + 1920*H(R(4,0),x)*[1-x]^-1
          - 1920*H(R(4,0),x)*[1+x]^-1
          - 10720*H(R(4,0),x)*x
          + 5824*H(R(4,0,0),x)
          - 7680*H(R(4,0,0),x)*[1-x]^-1
          - 1536*H(R(4,0,0),x)*[1+x]^-1
          + 4288*H(R(4,0,0),x)*x
          - 3456*H(R(4,1),x)
          - 2304*H(R(4,1),x)*[1-x]^-1
          - 4608*H(R(4,1),x)*[1+x]^-1
          - 12672*H(R(4,1),x)*x
          + 5760*H(R(4,1,0),x)
          - 7168*H(R(4,1,0),x)*[1-x]^-1
          - 3072*H(R(4,1,0),x)*[1+x]^-1
          + 2688*H(R(4,1,0),x)*x
          + 1536*H(R(4,1,1),x)
          - 3072*H(R(4,1,1),x)*[1-x]^-1
          + 1536*H(R(4,1,1),x)*x
          + 5760*H(R(4,2),x)
          - 7168*H(R(4,2),x)*[1-x]^-1
          - 3072*H(R(4,2),x)*[1+x]^-1
          + 2688*H(R(4,2),x)*x
          - 6528*H(R(5),x)
          + 3072*H(R(5),x)*[1-x]^-1
          + 1536*H(R(5),x)*[1+x]^-1
          - 15232*H(R(5),x)*x
          + 9472*H(R(5,0),x)
          - 9216*H(R(5,0),x)*[1-x]^-1
          - 7168*H(R(5,0),x)*[1+x]^-1
          + 1792*H(R(5,0),x)*x
          + 10752*H(R(5,1),x)
          - 10240*H(R(5,1),x)*[1-x]^-1
          - 12288*H(R(5,1),x)*[1+x]^-1
          - 1536*H(R(5,1),x)*x
          + 11520*H(R(6),x)
          - 10240*H(R(6),x)*[1-x]^-1
          - 5120*H(R(6),x)*[1+x]^-1
          + 3840*H(R(6),x)*x
          )

       + nf*cf^2*ca * (
          - 384*H(R(-4,0),x)
          + 512*H(R(-4,0),x)*[1+x]^-1
          + 384*H(R(-4,0),x)*x
          - 256/3*H(R(-3),x)*z2
          + 256/3*H(R(-3),x)*z2*x
          + 512/3*H(R(-3,-1,0),x)
          - 1024/3*H(R(-3,-1,0),x)*[1+x]^-1
          - 512/3*H(R(-3,-1,0),x)*x
          - 320*H(R(-3,0),x)
          + 2176/3*H(R(-3,0),x)*[1+x]^-1
          + 832*H(R(-3,0),x)*x
          - 512*H(R(-3,0,0),x)
          + 768*H(R(-3,0,0),x)*[1+x]^-1
          + 512*H(R(-3,0,0),x)*x
          + 512/3*H(R(-3,2),x)
          - 512/3*H(R(-3,2),x)*[1+x]^-1
          - 512/3*H(R(-3,2),x)*x
          + 1280/3*H(R(-2),x)*[1+x]^-1*z3
          - 2944/3*H(R(-2),x)*[1+x]^-1*z2
          - 640/3*H(R(-2),x)*z3
          + 640/3*H(R(-2),x)*z3*x
          + 1216/3*H(R(-2),x)*z2
          - 576*H(R(-2),x)*z2*x
          + 512/3*H(R(-2,-2,0),x)
          - 1024/3*H(R(-2,-2,0),x)*[1+x]^-1
          - 512/3*H(R(-2,-2,0),x)*x
          - 1024/3*H(R(-2,-1),x)*[1+x]^-1*z2
          + 512/3*H(R(-2,-1),x)*z2
          - 512/3*H(R(-2,-1),x)*z2*x
          + 256*H(R(-2,-1,0),x)
          - 2560/3*H(R(-2,-1,0),x)*[1+x]^-1
          - 1792/3*H(R(-2,-1,0),x)*x
          + 256*H(R(-2,-1,0,0),x)
          - 512*H(R(-2,-1,0,0),x)*[1+x]^-1
          - 256*H(R(-2,-1,0,0),x)*x
          - 512/3*H(R(-2,-1,2),x)
          + 1024/3*H(R(-2,-1,2),x)*[1+x]^-1
          + 512/3*H(R(-2,-1,2),x)*x
          + 432*H(R(-2,0),x)
          - 224*H(R(-2,0),x)*[1+x]^-1
          + 256/3*H(R(-2,0),x)*[1+x]^-1*z2
          + 208*H(R(-2,0),x)*x
          - 256/3*H(R(-2,0),x)*z2
          + 256/3*H(R(-2,0),x)*z2*x
          - 1312/3*H(R(-2,0,0),x)
          + 3904/3*H(R(-2,0,0),x)*[1+x]^-1
          + 3872/3*H(R(-2,0,0),x)*x
          - 512*H(R(-2,0,0,0),x)
          + 896*H(R(-2,0,0,0),x)*[1+x]^-1
          + 512*H(R(-2,0,0,0),x)*x
          - 832/3*H(R(-2,2),x)
          + 1664/3*H(R(-2,2),x)*[1+x]^-1
          + 832/3*H(R(-2,2),x)*x
          + 128*H(R(-2,2,0),x)
          - 512/3*H(R(-2,2,0),x)*[1+x]^-1
          - 128*H(R(-2,2,0),x)*x
          + 512/3*H(R(-2,2,1),x)
          - 1024/3*H(R(-2,2,1),x)*[1+x]^-1
          - 512/3*H(R(-2,2,1),x)*x
          + 256*H(R(-2,3),x)
          - 1024/3*H(R(-2,3),x)*[1+x]^-1
          - 256*H(R(-2,3),x)*x
          + 512/3*H(R(-1,-3,0),x)
          - 1024/3*H(R(-1,-3,0),x)*[1+x]^-1
          - 512/3*H(R(-1,-3,0),x)*x
          - 1024/3*H(R(-1,-2),x)*[1+x]^-1*z2
          + 512/3*H(R(-1,-2),x)*z2
          - 512/3*H(R(-1,-2),x)*z2*x
          + 256*H(R(-1,-2,0),x)
          - 2560/3*H(R(-1,-2,0),x)*[1+x]^-1
          - 1792/3*H(R(-1,-2,0),x)*x
          + 256*H(R(-1,-2,0,0),x)
          - 512*H(R(-1,-2,0,0),x)*[1+x]^-1
          - 256*H(R(-1,-2,0,0),x)*x
          - 512/3*H(R(-1,-2,2),x)
          + 1024/3*H(R(-1,-2,2),x)*[1+x]^-1
          + 512/3*H(R(-1,-2,2),x)*x
          - 1024/3*H(R(-1,-1,0),x)*[1+x]^-1*z2
          + 512/3*H(R(-1,-1,0),x)*z2
          - 512/3*H(R(-1,-1,0),x)*z2*x
          + 512*H(R(-1,-1,0,0),x)
          - 5120/3*H(R(-1,-1,0,0),x)*[1+x]^-1
          - 3584/3*H(R(-1,-1,0,0),x)*x
          + 256*H(R(-1,-1,0,0,0),x)
          - 512*H(R(-1,-1,0,0,0),x)*[1+x]^-1
          - 256*H(R(-1,-1,0,0,0),x)*x
          - 512/3*H(R(-1,-1,2,0),x)
          + 1024/3*H(R(-1,-1,2,0),x)*[1+x]^-1
          + 512/3*H(R(-1,-1,2,0),x)*x
          - 1024/3*H(R(-1,-1,3),x)
          + 2048/3*H(R(-1,-1,3),x)*[1+x]^-1
          + 1024/3*H(R(-1,-1,3),x)*x
          + 1280/3*H(R(-1,0),x)*[1+x]^-1*z3
          - 2944/3*H(R(-1,0),x)*[1+x]^-1*z2
          - 640/3*H(R(-1,0),x)*z3
          + 640/3*H(R(-1,0),x)*z3*x
          + 1216/3*H(R(-1,0),x)*z2
          - 576*H(R(-1,0),x)*z2*x
          + 864*H(R(-1,0,0),x)
          - 448*H(R(-1,0,0),x)*[1+x]^-1
          + 512/3*H(R(-1,0,0),x)*[1+x]^-1*z2
          + 416*H(R(-1,0,0),x)*x
          - 256/3*H(R(-1,0,0),x)*z2
          + 256/3*H(R(-1,0,0),x)*z2*x
          - 352*H(R(-1,0,0,0),x)
          + 1728*H(R(-1,0,0,0),x)*[1+x]^-1
          + 1376*H(R(-1,0,0,0),x)*x
          - 512*H(R(-1,0,0,0,0),x)
          + 1024*H(R(-1,0,0,0,0),x)*[1+x]^-1
          + 512*H(R(-1,0,0,0,0),x)*x
          - 832/3*H(R(-1,2,0),x)
          + 1664/3*H(R(-1,2,0),x)*[1+x]^-1
          + 832/3*H(R(-1,2,0),x)*x
          + 256/3*H(R(-1,2,0,0),x)
          - 512/3*H(R(-1,2,0,0),x)*[1+x]^-1
          - 256/3*H(R(-1,2,0,0),x)*x
          + 512/3*H(R(-1,2,1,0),x)
          - 1024/3*H(R(-1,2,1,0),x)*[1+x]^-1
          - 512/3*H(R(-1,2,1,0),x)*x
          + 512/3*H(R(-1,2,2),x)
          - 1024/3*H(R(-1,2,2),x)*[1+x]^-1
          - 512/3*H(R(-1,2,2),x)*x
          - 1664/3*H(R(-1,3),x)
          + 3328/3*H(R(-1,3),x)*[1+x]^-1
          + 1664/3*H(R(-1,3),x)*x
          + 512/3*H(R(-1,3,0),x)
          - 1024/3*H(R(-1,3,0),x)*[1+x]^-1
          - 512/3*H(R(-1,3,0),x)*x
          + 1024/3*H(R(-1,3,1),x)
          - 2048/3*H(R(-1,3,1),x)*[1+x]^-1
          - 1024/3*H(R(-1,3,1),x)*x
          + 256*H(R(-1,4),x)
          - 512*H(R(-1,4),x)*[1+x]^-1
          - 256*H(R(-1,4),x)*x
          + 76156/81*H(R(0),x)
          - 1912/27*H(R(0),x)*[1-x]^-1
          - 3872/9*H(R(0),x)*[1-x]^-1*z3
          - 15472/27*H(R(0),x)*[1-x]^-1*z2
          + 2912/15*H(R(0),x)*[1-x]^-1*z2^2
          + 2528/3*H(R(0),x)*[1+x]^-1*z3
          - 112*H(R(0),x)*[1+x]^-1*z2
          + 32/3*H(R(0),x)*[1+x]^-1*z2^2
          - 70420/81*H(R(0),x)*x
          - 992/9*H(R(0),x)*z3
          + 5248/9*H(R(0),x)*z3*x
          + 2288/27*H(R(0),x)*z2
          + 24416/27*H(R(0),x)*z2*x
          - 1984/15*H(R(0),x)*z2^2
          - 1952/15*H(R(0),x)*z2^2*x
          + 30176/27*H(R(0,0),x)
          + 30880/81*H(R(0,0),x)*[1-x]^-1
          + 2432/3*H(R(0,0),x)*[1-x]^-1*z3
          - 9344/9*H(R(0,0),x)*[1-x]^-1*z2
          - 128/3*H(R(0,0),x)*[1+x]^-1*z3
          + 2752/3*H(R(0,0),x)*[1+x]^-1*z2
          - 52192/27*H(R(0,0),x)*x
          - 576*H(R(0,0),x)*z3
          - 1856/3*H(R(0,0),x)*z3*x
          - 608/9*H(R(0,0),x)*z2
          + 11872/9*H(R(0,0),x)*z2*x
          - 2144/3*H(R(0,0,0),x)
          + 12304/9*H(R(0,0,0),x)*[1-x]^-1
          - 640*H(R(0,0,0),x)*[1-x]^-1*z2
          + 336*H(R(0,0,0),x)*[1+x]^-1
          + 256*H(R(0,0,0),x)*[1+x]^-1*z2
          - 2784*H(R(0,0,0),x)*x
          + 288*H(R(0,0,0),x)*z2
          + 544*H(R(0,0,0),x)*z2*x
          - 704*H(R(0,0,0,0),x)
          + 1536*H(R(0,0,0,0),x)*[1-x]^-1
          - 1792/3*H(R(0,0,0,0),x)*[1+x]^-1
          - 6464/3*H(R(0,0,0,0),x)*x
          + 640*H(R(0,0,0,0,0),x)*[1-x]^-1
          - 640*H(R(0,0,0,0,0),x)*[1+x]^-1
          - 960*H(R(0,0,0,0,0),x)*x
          + 47104/81*H(R(1,0),x)
          + 83008/81*H(R(1,0),x)*[1-x]^-1
          + 2816/3*H(R(1,0),x)*[1-x]^-1*z3
          - 1280/3*H(R(1,0),x)*[1-x]^-1*z2
          - 130112/81*H(R(1,0),x)*x
          - 1408/3*H(R(1,0),x)*z3
          - 1408/3*H(R(1,0),x)*z3*x
          + 128*H(R(1,0),x)*z2
          + 896/3*H(R(1,0),x)*z2*x
          - 1984/27*H(R(1,0,0),x)
          + 36992/27*H(R(1,0,0),x)*[1-x]^-1
          - 35008/27*H(R(1,0,0),x)*x
          - 2288/3*H(R(1,0,0,0),x)
          + 4192/3*H(R(1,0,0,0),x)*[1-x]^-1
          - 1904/3*H(R(1,0,0,0),x)*x
          + 256/3*H(R(1,0,0,0,0),x)
          - 512/3*H(R(1,0,0,0,0),x)*[1-x]^-1
          + 256/3*H(R(1,0,0,0,0),x)*x
          + 256*H(R(1,1,0),x)
          - 256*H(R(1,1,0),x)*x
          + 384*H(R(1,1,0,0,0),x)
          - 768*H(R(1,1,0,0,0),x)*[1-x]^-1
          + 384*H(R(1,1,0,0,0),x)*x
          + 256*H(R(1,2),x)
          - 256*H(R(1,2),x)*x
          + 128*H(R(1,2,0,0),x)
          - 256*H(R(1,2,0,0),x)*[1-x]^-1
          + 128*H(R(1,2,0,0),x)*x
          + 128/3*H(R(1,3,0),x)
          - 256/3*H(R(1,3,0),x)*[1-x]^-1
          + 128/3*H(R(1,3,0),x)*x
          + 128*H(R(1,4),x)
          - 256*H(R(1,4),x)*[1-x]^-1
          + 128*H(R(1,4),x)*x
          + 47104/81*H(R(2),x)
          + 83008/81*H(R(2),x)*[1-x]^-1
          + 2816/3*H(R(2),x)*[1-x]^-1*z3
          - 1280/3*H(R(2),x)*[1-x]^-1*z2
          - 130112/81*H(R(2),x)*x
          - 1408/3*H(R(2),x)*z3
          - 1408/3*H(R(2),x)*z3*x
          + 128*H(R(2),x)*z2
          + 896/3*H(R(2),x)*z2*x
          - 3280/27*H(R(2,0),x)
          + 36992/27*H(R(2,0),x)*[1-x]^-1
          - 256/3*H(R(2,0),x)*[1-x]^-1*z2
          - 36304/27*H(R(2,0),x)*x
          + 128/3*H(R(2,0),x)*z2
          + 128/3*H(R(2,0),x)*z2*x
          - 848/3*H(R(2,0,0),x)
          + 2336/3*H(R(2,0,0),x)*[1-x]^-1
          - 240*H(R(2,0,0),x)*x
          + 736/3*H(R(2,0,0,0),x)
          - 896/3*H(R(2,0,0,0),x)*[1-x]^-1
          + 736/3*H(R(2,0,0,0),x)*x
          + 256*H(R(2,1),x)
          - 256*H(R(2,1),x)*x
          + 128*H(R(2,1,0),x)
          + 128*H(R(2,1,0),x)*x
          + 128*H(R(2,1,0,0),x)
          - 256*H(R(2,1,0,0),x)*[1-x]^-1
          + 128*H(R(2,1,0,0),x)*x
          + 128*H(R(2,2),x)
          + 128*H(R(2,2),x)*x
          + 128/3*H(R(2,3),x)
          - 256/3*H(R(2,3),x)*[1-x]^-1
          + 128/3*H(R(2,3),x)*x
          - 4576/27*H(R(3),x)
          + 36992/27*H(R(3),x)*[1-x]^-1
          - 512/3*H(R(3),x)*[1-x]^-1*z2
          - 37600/27*H(R(3),x)*x
          + 256/3*H(R(3),x)*z2
          + 256/3*H(R(3),x)*z2*x
          + 16/3*H(R(3,0),x)
          + 1952/3*H(R(3,0),x)*[1-x]^-1
          - 832/3*H(R(3,0),x)*[1+x]^-1
          - 272*H(R(3,0),x)*x
          + 64/3*H(R(3,0,0),x)
          + 256/3*H(R(3,0,0),x)*[1+x]^-1
          + 320/3*H(R(3,0,0),x)*x
          + 256*H(R(3,1),x)
          + 256*H(R(3,1),x)*x
          - 128*H(R(3,1,0),x)
          + 256/3*H(R(3,1,0),x)*[1-x]^-1
          + 512/3*H(R(3,1,0),x)*[1+x]^-1
          + 128/3*H(R(3,1,0),x)*x
          - 128*H(R(3,2),x)
          + 256/3*H(R(3,2),x)*[1-x]^-1
          + 512/3*H(R(3,2),x)*[1+x]^-1
          + 128/3*H(R(3,2),x)*x
          + 304/3*H(R(4),x)
          + 3040/3*H(R(4),x)*[1-x]^-1
          - 832*H(R(4),x)*[1+x]^-1
          - 2192/3*H(R(4),x)*x
          - 288*H(R(4,0),x)
          + 384*H(R(4,0),x)*[1-x]^-1
          + 128*H(R(4,0),x)*[1+x]^-1
          - 352/3*H(R(4,0),x)*x
          - 384*H(R(4,1),x)
          + 256*H(R(4,1),x)*[1-x]^-1
          + 512*H(R(4,1),x)*[1+x]^-1
          + 128*H(R(4,1),x)*x
          - 384*H(R(5),x)
          + 512*H(R(5),x)*[1-x]^-1
          - 640/3*H(R(5),x)*x
          )

       + nf*cf^3 * (
          + 768*H(R(-4,0),x)
          - 1024*H(R(-4,0),x)*[1+x]^-1
          - 768*H(R(-4,0),x)*x
          + 512/3*H(R(-3),x)*z2
          - 512/3*H(R(-3),x)*z2*x
          - 1024/3*H(R(-3,-1,0),x)
          + 2048/3*H(R(-3,-1,0),x)*[1+x]^-1
          + 1024/3*H(R(-3,-1,0),x)*x
          + 640*H(R(-3,0),x)
          - 4352/3*H(R(-3,0),x)*[1+x]^-1
          - 1664*H(R(-3,0),x)*x
          + 1024*H(R(-3,0,0),x)
          - 1536*H(R(-3,0,0),x)*[1+x]^-1
          - 1024*H(R(-3,0,0),x)*x
          - 1024/3*H(R(-3,2),x)
          + 1024/3*H(R(-3,2),x)*[1+x]^-1
          + 1024/3*H(R(-3,2),x)*x
          - 2560/3*H(R(-2),x)*[1+x]^-1*z3
          + 5888/3*H(R(-2),x)*[1+x]^-1*z2
          + 1280/3*H(R(-2),x)*z3
          - 1280/3*H(R(-2),x)*z3*x
          - 2432/3*H(R(-2),x)*z2
          + 1152*H(R(-2),x)*z2*x
          - 1024/3*H(R(-2,-2,0),x)
          + 2048/3*H(R(-2,-2,0),x)*[1+x]^-1
          + 1024/3*H(R(-2,-2,0),x)*x
          + 2048/3*H(R(-2,-1),x)*[1+x]^-1*z2
          - 1024/3*H(R(-2,-1),x)*z2
          + 1024/3*H(R(-2,-1),x)*z2*x
          - 512*H(R(-2,-1,0),x)
          + 5120/3*H(R(-2,-1,0),x)*[1+x]^-1
          + 3584/3*H(R(-2,-1,0),x)*x
          - 512*H(R(-2,-1,0,0),x)
          + 1024*H(R(-2,-1,0,0),x)*[1+x]^-1
          + 512*H(R(-2,-1,0,0),x)*x
          + 1024/3*H(R(-2,-1,2),x)
          - 2048/3*H(R(-2,-1,2),x)*[1+x]^-1
          - 1024/3*H(R(-2,-1,2),x)*x
          - 864*H(R(-2,0),x)
          + 448*H(R(-2,0),x)*[1+x]^-1
          - 512/3*H(R(-2,0),x)*[1+x]^-1*z2
          - 416*H(R(-2,0),x)*x
          + 512/3*H(R(-2,0),x)*z2
          - 512/3*H(R(-2,0),x)*z2*x
          + 2624/3*H(R(-2,0,0),x)
          - 7808/3*H(R(-2,0,0),x)*[1+x]^-1
          - 7744/3*H(R(-2,0,0),x)*x
          + 1024*H(R(-2,0,0,0),x)
          - 1792*H(R(-2,0,0,0),x)*[1+x]^-1
          - 1024*H(R(-2,0,0,0),x)*x
          + 1664/3*H(R(-2,2),x)
          - 3328/3*H(R(-2,2),x)*[1+x]^-1
          - 1664/3*H(R(-2,2),x)*x
          - 256*H(R(-2,2,0),x)
          + 1024/3*H(R(-2,2,0),x)*[1+x]^-1
          + 256*H(R(-2,2,0),x)*x
          - 1024/3*H(R(-2,2,1),x)
          + 2048/3*H(R(-2,2,1),x)*[1+x]^-1
          + 1024/3*H(R(-2,2,1),x)*x
          - 512*H(R(-2,3),x)
          + 2048/3*H(R(-2,3),x)*[1+x]^-1
          + 512*H(R(-2,3),x)*x
          - 1024/3*H(R(-1,-3,0),x)
          + 2048/3*H(R(-1,-3,0),x)*[1+x]^-1
          + 1024/3*H(R(-1,-3,0),x)*x
          + 2048/3*H(R(-1,-2),x)*[1+x]^-1*z2
          - 1024/3*H(R(-1,-2),x)*z2
          + 1024/3*H(R(-1,-2),x)*z2*x
          - 512*H(R(-1,-2,0),x)
          + 5120/3*H(R(-1,-2,0),x)*[1+x]^-1
          + 3584/3*H(R(-1,-2,0),x)*x
          - 512*H(R(-1,-2,0,0),x)
          + 1024*H(R(-1,-2,0,0),x)*[1+x]^-1
          + 512*H(R(-1,-2,0,0),x)*x
          + 1024/3*H(R(-1,-2,2),x)
          - 2048/3*H(R(-1,-2,2),x)*[1+x]^-1
          - 1024/3*H(R(-1,-2,2),x)*x
          + 2048/3*H(R(-1,-1,0),x)*[1+x]^-1*z2
          - 1024/3*H(R(-1,-1,0),x)*z2
          + 1024/3*H(R(-1,-1,0),x)*z2*x
          - 1024*H(R(-1,-1,0,0),x)
          + 10240/3*H(R(-1,-1,0,0),x)*[1+x]^-1
          + 7168/3*H(R(-1,-1,0,0),x)*x
          - 512*H(R(-1,-1,0,0,0),x)
          + 1024*H(R(-1,-1,0,0,0),x)*[1+x]^-1
          + 512*H(R(-1,-1,0,0,0),x)*x
          + 1024/3*H(R(-1,-1,2,0),x)
          - 2048/3*H(R(-1,-1,2,0),x)*[1+x]^-1
          - 1024/3*H(R(-1,-1,2,0),x)*x
          + 2048/3*H(R(-1,-1,3),x)
          - 4096/3*H(R(-1,-1,3),x)*[1+x]^-1
          - 2048/3*H(R(-1,-1,3),x)*x
          - 2560/3*H(R(-1,0),x)*[1+x]^-1*z3
          + 5888/3*H(R(-1,0),x)*[1+x]^-1*z2
          + 1280/3*H(R(-1,0),x)*z3
          - 1280/3*H(R(-1,0),x)*z3*x
          - 2432/3*H(R(-1,0),x)*z2
          + 1152*H(R(-1,0),x)*z2*x
          - 1728*H(R(-1,0,0),x)
          + 896*H(R(-1,0,0),x)*[1+x]^-1
          - 1024/3*H(R(-1,0,0),x)*[1+x]^-1*z2
          - 832*H(R(-1,0,0),x)*x
          + 512/3*H(R(-1,0,0),x)*z2
          - 512/3*H(R(-1,0,0),x)*z2*x
          + 704*H(R(-1,0,0,0),x)
          - 3456*H(R(-1,0,0,0),x)*[1+x]^-1
          - 2752*H(R(-1,0,0,0),x)*x
          + 1024*H(R(-1,0,0,0,0),x)
          - 2048*H(R(-1,0,0,0,0),x)*[1+x]^-1
          - 1024*H(R(-1,0,0,0,0),x)*x
          + 1664/3*H(R(-1,2,0),x)
          - 3328/3*H(R(-1,2,0),x)*[1+x]^-1
          - 1664/3*H(R(-1,2,0),x)*x
          - 512/3*H(R(-1,2,0,0),x)
          + 1024/3*H(R(-1,2,0,0),x)*[1+x]^-1
          + 512/3*H(R(-1,2,0,0),x)*x
          - 1024/3*H(R(-1,2,1,0),x)
          + 2048/3*H(R(-1,2,1,0),x)*[1+x]^-1
          + 1024/3*H(R(-1,2,1,0),x)*x
          - 1024/3*H(R(-1,2,2),x)
          + 2048/3*H(R(-1,2,2),x)*[1+x]^-1
          + 1024/3*H(R(-1,2,2),x)*x
          + 3328/3*H(R(-1,3),x)
          - 6656/3*H(R(-1,3),x)*[1+x]^-1
          - 3328/3*H(R(-1,3),x)*x
          - 1024/3*H(R(-1,3,0),x)
          + 2048/3*H(R(-1,3,0),x)*[1+x]^-1
          + 1024/3*H(R(-1,3,0),x)*x
          - 2048/3*H(R(-1,3,1),x)
          + 4096/3*H(R(-1,3,1),x)*[1+x]^-1
          + 2048/3*H(R(-1,3,1),x)*x
          - 512*H(R(-1,4),x)
          + 1024*H(R(-1,4),x)*[1+x]^-1
          + 512*H(R(-1,4),x)*x
          + 302*H(R(0),x)
          - 1252/3*H(R(0),x)*[1-x]^-1
          + 1792/3*H(R(0),x)*[1-x]^-1*z3
          + 160*H(R(0),x)*[1-x]^-1*z2
          - 64*H(R(0),x)*[1-x]^-1*z2^2
          - 5056/3*H(R(0),x)*[1+x]^-1*z3
          + 224*H(R(0),x)*[1+x]^-1*z2
          - 64/3*H(R(0),x)*[1+x]^-1*z2^2
          + 346/3*H(R(0),x)*x
          + 1568/3*H(R(0),x)*z3
          - 3872/3*H(R(0),x)*z3*x
          - 336*H(R(0),x)*z2
          - 624*H(R(0),x)*z2*x
          + 256/3*H(R(0),x)*z2^2
          + 1216/15*H(R(0),x)*z2^2*x
          - 1120/3*H(R(0,0),x)
          + 1424/3*H(R(0,0),x)*[1-x]^-1
          - 2816/3*H(R(0,0),x)*[1-x]^-1*z3
          + 2944/3*H(R(0,0),x)*[1-x]^-1*z2
          + 256/3*H(R(0,0),x)*[1+x]^-1*z3
          - 5504/3*H(R(0,0),x)*[1+x]^-1*z2
          - 160*H(R(0,0),x)*x
          + 640*H(R(0,0),x)*z3
          + 2176/3*H(R(0,0),x)*z3*x
          + 1792/3*H(R(0,0),x)*z2
          - 1664*H(R(0,0),x)*z2*x
          - 200*H(R(0,0,0),x)
          + 864*H(R(0,0,0),x)*[1-x]^-1
          + 512*H(R(0,0,0),x)*[1-x]^-1*z2
          - 672*H(R(0,0,0),x)*[1+x]^-1
          - 512*H(R(0,0,0),x)*[1+x]^-1*z2
          + 1432*H(R(0,0,0),x)*x
          - 512*H(R(0,0,0),x)*z2*x
          - 64*H(R(0,0,0,0),x)
          - 3584/3*H(R(0,0,0,0),x)*[1-x]^-1
          + 3584/3*H(R(0,0,0,0),x)*[1+x]^-1
          + 3008*H(R(0,0,0,0),x)*x
          - 1280*H(R(0,0,0,0,0),x)*[1-x]^-1
          + 1280*H(R(0,0,0,0,0),x)*[1+x]^-1
          + 1920*H(R(0,0,0,0,0),x)*x
          - 400*H(R(1,0),x)
          + 1760/3*H(R(1,0),x)*[1-x]^-1
          - 1024*H(R(1,0),x)*[1-x]^-1*z3
          - 560/3*H(R(1,0),x)*x
          + 512*H(R(1,0),x)*z3
          + 512*H(R(1,0),x)*z3*x
          - 448*H(R(1,0,0),x)
          + 128*H(R(1,0,0),x)*[1-x]^-1
          - 1024/3*H(R(1,0,0),x)*[1-x]^-1*z2
          + 320*H(R(1,0,0),x)*x
          + 512/3*H(R(1,0,0),x)*z2
          + 512/3*H(R(1,0,0),x)*z2*x
          + 832*H(R(1,0,0,0),x)
          - 1664*H(R(1,0,0,0),x)*[1-x]^-1
          + 832*H(R(1,0,0,0),x)*x
          - 1024/3*H(R(1,1,0),x)
          + 1024/3*H(R(1,1,0),x)*x
          - 512*H(R(1,1,0,0,0),x)
          + 1024*H(R(1,1,0,0,0),x)*[1-x]^-1
          - 512*H(R(1,1,0,0,0),x)*x
          - 1024/3*H(R(1,2),x)
          + 1024/3*H(R(1,2),x)*x
          - 512/3*H(R(1,2,0,0),x)
          + 1024/3*H(R(1,2,0,0),x)*[1-x]^-1
          - 512/3*H(R(1,2,0,0),x)*x
          - 256/3*H(R(1,3,0),x)
          + 512/3*H(R(1,3,0),x)*[1-x]^-1
          - 256/3*H(R(1,3,0),x)*x
          - 256*H(R(1,4),x)
          + 512*H(R(1,4),x)*[1-x]^-1
          - 256*H(R(1,4),x)*x
          - 400*H(R(2),x)
          + 1760/3*H(R(2),x)*[1-x]^-1
          - 1024*H(R(2),x)*[1-x]^-1*z3
          - 560/3*H(R(2),x)*x
          + 512*H(R(2),x)*z3
          + 512*H(R(2),x)*z3*x
          - 368*H(R(2,0),x)
          + 128*H(R(2,0),x)*[1-x]^-1
          - 512/3*H(R(2,0),x)*[1-x]^-1*z2
          + 400*H(R(2,0),x)*x
          + 256/3*H(R(2,0),x)*z2
          + 256/3*H(R(2,0),x)*z2*x
          + 256/3*H(R(2,0,0),x)
          - 1664/3*H(R(2,0,0),x)*[1-x]^-1
          + 256/3*H(R(2,0,0),x)*x
          - 256*H(R(2,0,0,0),x)
          + 256*H(R(2,0,0,0),x)*[1-x]^-1
          - 256*H(R(2,0,0,0),x)*x
          - 1024/3*H(R(2,1),x)
          + 1024/3*H(R(2,1),x)*x
          - 512/3*H(R(2,1,0),x)
          - 512/3*H(R(2,1,0),x)*x
          - 512/3*H(R(2,1,0,0),x)
          + 1024/3*H(R(2,1,0,0),x)*[1-x]^-1
          - 512/3*H(R(2,1,0,0),x)*x
          - 512/3*H(R(2,2),x)
          - 512/3*H(R(2,2),x)*x
          - 256/3*H(R(2,3),x)
          + 512/3*H(R(2,3),x)*[1-x]^-1
          - 256/3*H(R(2,3),x)*x
          - 288*H(R(3),x)
          + 128*H(R(3),x)*[1-x]^-1
          + 480*H(R(3),x)*x
          - 1088/3*H(R(3,0),x)
          - 1280/3*H(R(3,0),x)*[1-x]^-1
          + 1664/3*H(R(3,0),x)*[1+x]^-1
          + 192*H(R(3,0),x)*x
          - 512/3*H(R(3,0,0),x)*[1+x]^-1
          - 512/3*H(R(3,0,0),x)*x
          - 1024/3*H(R(3,1),x)
          - 1024/3*H(R(3,1),x)*x
          + 512/3*H(R(3,1,0),x)
          - 1024/3*H(R(3,1,0),x)*[1+x]^-1
          - 512/3*H(R(3,1,0),x)*x
          + 512/3*H(R(3,2),x)
          - 1024/3*H(R(3,2),x)*[1+x]^-1
          - 512/3*H(R(3,2),x)*x
          - 512*H(R(4),x)
          - 1280*H(R(4),x)*[1-x]^-1
          + 1664*H(R(4),x)*[1+x]^-1
          + 1152*H(R(4),x)*x
          + 384*H(R(4,0),x)
          - 1280/3*H(R(4,0),x)*[1-x]^-1
          - 256*H(R(4,0),x)*[1+x]^-1
          + 128/3*H(R(4,0),x)*x
          + 512*H(R(4,1),x)
          - 1024*H(R(4,1),x)*[1+x]^-1
          - 512*H(R(4,1),x)*x
          + 512*H(R(5),x)
          - 2048/3*H(R(5),x)*[1-x]^-1
          + 512/3*H(R(5),x)*x
          )

       + nf^2*cf^2 * (
          - 3524/81*H(R(0),x)
          - 424/27*H(R(0),x)*[1-x]^-1
          - 128/9*H(R(0),x)*[1-x]^-1*z3
          + 1280/27*H(R(0),x)*[1-x]^-1*z2
          + 4796/81*H(R(0),x)*x
          + 64/9*H(R(0),x)*z3
          + 64/9*H(R(0),x)*z3*x
          - 256/27*H(R(0),x)*z2
          - 1024/27*H(R(0),x)*z2*x
          - 2608/27*H(R(0,0),x)
          + 736/81*H(R(0,0),x)*[1-x]^-1
          + 256/9*H(R(0,0),x)*[1-x]^-1*z2
          + 2000/27*H(R(0,0),x)*x
          - 128/9*H(R(0,0),x)*z2
          - 128/9*H(R(0,0),x)*z2*x
          + 112/3*H(R(0,0,0),x)
          - 992/9*H(R(0,0,0),x)*[1-x]^-1
          + 144*H(R(0,0,0),x)*x
          + 64*H(R(0,0,0,0),x)
          - 256/3*H(R(0,0,0,0),x)*[1-x]^-1
          + 64*H(R(0,0,0,0),x)*x
          - 3200/81*H(R(1,0),x)
          - 2432/81*H(R(1,0),x)*[1-x]^-1
          + 5632/81*H(R(1,0),x)*x
          + 512/27*H(R(1,0,0),x)
          - 2560/27*H(R(1,0,0),x)*[1-x]^-1
          + 2048/27*H(R(1,0,0),x)*x
          + 64/3*H(R(1,0,0,0),x)
          - 128/3*H(R(1,0,0,0),x)*[1-x]^-1
          + 64/3*H(R(1,0,0,0),x)*x
          - 3200/81*H(R(2),x)
          - 2432/81*H(R(2),x)*[1-x]^-1
          + 5632/81*H(R(2),x)*x
          + 512/27*H(R(2,0),x)
          - 2560/27*H(R(2,0),x)*[1-x]^-1
          + 2048/27*H(R(2,0),x)*x
          + 64/3*H(R(2,0,0),x)
          - 128/3*H(R(2,0,0),x)*[1-x]^-1
          + 64/3*H(R(2,0,0),x)*x
          + 512/27*H(R(3),x)
          - 2560/27*H(R(3),x)*[1-x]^-1
          + 2048/27*H(R(3),x)*x
          + 64/3*H(R(3,0),x)
          - 128/3*H(R(3,0),x)*[1-x]^-1
          + 64/3*H(R(3,0),x)*x
          + 64/3*H(R(4),x)
          - 128/3*H(R(4),x)*[1-x]^-1
          + 64/3*H(R(4),x)*x
          );

L [dP3TSplus-dP3TSminus] =

       + cf^2*[ca-2cf]^2 * (
          - 256*H(R(-5,0),x)
          + 256*H(R(-5,0),x)*x
          - 13824*H(R(-4),x)*[1+x]^-1*z2
          + 10752*H(R(-4),x)*z2
          - 10752*H(R(-4),x)*z2*x
          + 768*H(R(-4,-1,0),x)
          - 768*H(R(-4,-1,0),x)*x
          + 5472*H(R(-4,0),x)
          - 6784*H(R(-4,0),x)*[1+x]^-1
          - 5472*H(R(-4,0),x)*x
          - 5696*H(R(-4,0,0),x)
          + 6912*H(R(-4,0,0),x)*[1+x]^-1
          + 5696*H(R(-4,0,0),x)*x
          - 10368*H(R(-4,2),x)
          + 13824*H(R(-4,2),x)*[1+x]^-1
          + 10368*H(R(-4,2),x)*x
          - 26624*H(R(-3),x)*[1+x]^-1*z3
          + 6144*H(R(-3),x)*[1+x]^-1*z2
          + 17280*H(R(-3),x)*z3
          - 17280*H(R(-3),x)*z3*x
          - 23872/3*H(R(-3),x)*z2
          - 12992/3*H(R(-3),x)*z2*x
          + 768*H(R(-3,-2,0),x)
          - 768*H(R(-3,-2,0),x)*x
          + 24576*H(R(-3,-1),x)*[1+x]^-1*z2
          - 17408*H(R(-3,-1),x)*z2
          + 17408*H(R(-3,-1),x)*z2*x
          - 1024*H(R(-3,-1,-1,0),x)
          + 1024*H(R(-3,-1,-1,0),x)*x
          - 8320/3*H(R(-3,-1,0),x)
          + 11264/3*H(R(-3,-1,0),x)*[1+x]^-1
          + 8320/3*H(R(-3,-1,0),x)*x
          + 9472*H(R(-3,-1,0,0),x)
          - 12288*H(R(-3,-1,0,0),x)*[1+x]^-1
          - 9472*H(R(-3,-1,0,0),x)*x
          + 16896*H(R(-3,-1,2),x)
          - 24576*H(R(-3,-1,2),x)*[1+x]^-1
          - 16896*H(R(-3,-1,2),x)*x
          + 3968*H(R(-3,0),x)
          - 30080/3*H(R(-3,0),x)*[1+x]^-1
          - 27136*H(R(-3,0),x)*[1+x]^-1*z2
          - 10880*H(R(-3,0),x)*x
          + 17920*H(R(-3,0),x)*z2
          - 17920*H(R(-3,0),x)*z2*x
          + 11136*H(R(-3,0,0),x)
          - 12288*H(R(-3,0,0),x)*[1+x]^-1
          - 4992*H(R(-3,0,0),x)*x
          - 10176*H(R(-3,0,0,0),x)
          + 14080*H(R(-3,0,0,0),x)*[1+x]^-1
          + 10176*H(R(-3,0,0,0),x)*x
          + 19712/3*H(R(-3,2),x)
          - 12800/3*H(R(-3,2),x)*[1+x]^-1
          + 17152/3*H(R(-3,2),x)*x
          - 7552*H(R(-3,2,0),x)
          + 12800*H(R(-3,2,0),x)*[1+x]^-1
          + 7552*H(R(-3,2,0),x)*x
          - 8192*H(R(-3,2,1),x)
          + 16384*H(R(-3,2,1),x)*[1+x]^-1
          + 8192*H(R(-3,2,1),x)*x
          - 19456*H(R(-3,3),x)
          + 29696*H(R(-3,3),x)*[1+x]^-1
          + 19456*H(R(-3,3),x)*x
          - 256/3*H(R(-2),x)*[1+x]^-1*z3
          + 38528/3*H(R(-2),x)*[1+x]^-1*z2
          + 4864*H(R(-2),x)*[1+x]^-1*z2^2
          - 19840/3*H(R(-2),x)*z3
          - 20096/3*H(R(-2),x)*z3*x
          - 24320/3*H(R(-2),x)*z2
          + 4736*H(R(-2),x)*z2*x
          - 2432*H(R(-2),x)*z2^2
          + 2432*H(R(-2),x)*z2^2*x
          + 512*H(R(-2,-3,0),x)
          - 512*H(R(-2,-3,0),x)*x
          + 24576*H(R(-2,-2),x)*[1+x]^-1*z2
          - 14848*H(R(-2,-2),x)*z2
          + 14848*H(R(-2,-2),x)*z2*x
          - 512*H(R(-2,-2,-1,0),x)
          + 512*H(R(-2,-2,-1,0),x)*x
          - 6976/3*H(R(-2,-2,0),x)
          + 11264/3*H(R(-2,-2,0),x)*[1+x]^-1
          + 6976/3*H(R(-2,-2,0),x)*x
          + 8064*H(R(-2,-2,0,0),x)
          - 12288*H(R(-2,-2,0,0),x)*[1+x]^-1
          - 8064*H(R(-2,-2,0,0),x)*x
          + 14592*H(R(-2,-2,2),x)
          - 24576*H(R(-2,-2,2),x)*[1+x]^-1
          - 14592*H(R(-2,-2,2),x)*x
          + 26624*H(R(-2,-1),x)*[1+x]^-1*z3
          - 7168/3*H(R(-2,-1),x)*[1+x]^-1*z2
          - 13312*H(R(-2,-1),x)*z3
          + 13312*H(R(-2,-1),x)*z3*x
          + 22016/3*H(R(-2,-1),x)*z2
          + 14848/3*H(R(-2,-1),x)*z2*x
          - 512*H(R(-2,-1,-2,0),x)
          + 512*H(R(-2,-1,-2,0),x)*x
          - 24576*H(R(-2,-1,-1),x)*[1+x]^-1*z2
          + 12288*H(R(-2,-1,-1),x)*z2
          - 12288*H(R(-2,-1,-1),x)*z2*x
          - 7168*H(R(-2,-1,-1,0,0),x)
          + 12288*H(R(-2,-1,-1,0,0),x)*[1+x]^-1
          + 7168*H(R(-2,-1,-1,0,0),x)*x
          - 12288*H(R(-2,-1,-1,2),x)
          + 24576*H(R(-2,-1,-1,2),x)*[1+x]^-1
          + 12288*H(R(-2,-1,-1,2),x)*x
          - 3200*H(R(-2,-1,0),x)
          + 34304/3*H(R(-2,-1,0),x)*[1+x]^-1
          + 34816*H(R(-2,-1,0),x)*[1+x]^-1*z2
          + 24704/3*H(R(-2,-1,0),x)*x
          - 19968*H(R(-2,-1,0),x)*z2
          + 19968*H(R(-2,-1,0),x)*z2*x
          - 8320*H(R(-2,-1,0,0),x)
          + 8704*H(R(-2,-1,0,0),x)*[1+x]^-1
          + 2176*H(R(-2,-1,0,0),x)*x
          + 17024*H(R(-2,-1,0,0,0),x)
          - 25600*H(R(-2,-1,0,0,0),x)*[1+x]^-1
          - 17024*H(R(-2,-1,0,0,0),x)*x
          - 22016/3*H(R(-2,-1,2),x)
          + 7168/3*H(R(-2,-1,2),x)*[1+x]^-1
          - 14848/3*H(R(-2,-1,2),x)*x
          + 12544*H(R(-2,-1,2,0),x)
          - 20480*H(R(-2,-1,2,0),x)*[1+x]^-1
          - 12544*H(R(-2,-1,2,0),x)*x
          + 8192*H(R(-2,-1,2,1),x)
          - 16384*H(R(-2,-1,2,1),x)*[1+x]^-1
          - 8192*H(R(-2,-1,2,1),x)*x
          + 27136*H(R(-2,-1,3),x)
          - 45056*H(R(-2,-1,3),x)*[1+x]^-1
          - 27136*H(R(-2,-1,3),x)*x
          - 5776*H(R(-2,0),x)
          + 2656*H(R(-2,0),x)*[1+x]^-1
          - 22528*H(R(-2,0),x)*[1+x]^-1*z3
          + 20224/3*H(R(-2,0),x)*[1+x]^-1*z2
          - 3120*H(R(-2,0),x)*x
          + 13248*H(R(-2,0),x)*z3
          - 13248*H(R(-2,0),x)*z3*x
          - 34336/3*H(R(-2,0),x)*z2
          - 17888/3*H(R(-2,0),x)*z2*x
          + 21536/3*H(R(-2,0,0),x)
          - 53696/3*H(R(-2,0,0),x)*[1+x]^-1
          - 30208*H(R(-2,0,0),x)*[1+x]^-1*z2
          - 46624/3*H(R(-2,0,0),x)*x
          + 18176*H(R(-2,0,0),x)*z2
          - 18176*H(R(-2,0,0),x)*z2*x
          + 15200*H(R(-2,0,0,0),x)
          - 16000*H(R(-2,0,0,0),x)*[1+x]^-1
          - 2400*H(R(-2,0,0,0),x)*x
          - 9984*H(R(-2,0,0,0,0),x)
          + 15872*H(R(-2,0,0,0,0),x)*[1+x]^-1
          + 9984*H(R(-2,0,0,0,0),x)*x
          + 19520/3*H(R(-2,2),x)
          - 21376/3*H(R(-2,2),x)*[1+x]^-1
          - 1856/3*H(R(-2,2),x)*x
          + 4864*H(R(-2,2,0),x)
          - 3584/3*H(R(-2,2,0),x)*[1+x]^-1
          + 5376*H(R(-2,2,0),x)*x
          - 3840*H(R(-2,2,0,0),x)
          + 7680*H(R(-2,2,0,0),x)*[1+x]^-1
          + 3840*H(R(-2,2,0,0),x)*x
          + 6656/3*H(R(-2,2,1),x)
          + 11264/3*H(R(-2,2,1),x)*[1+x]^-1
          + 17920/3*H(R(-2,2,1),x)*x
          - 4096*H(R(-2,2,1,0),x)
          + 8192*H(R(-2,2,1,0),x)*[1+x]^-1
          + 4096*H(R(-2,2,1,0),x)*x
          - 4096*H(R(-2,2,2),x)
          + 8192*H(R(-2,2,2),x)*[1+x]^-1
          + 4096*H(R(-2,2,2),x)*x
          + 12288*H(R(-2,3),x)
          - 16384/3*H(R(-2,3),x)*[1+x]^-1
          + 10240*H(R(-2,3),x)*x
          - 12416*H(R(-2,3,0),x)
          + 22528*H(R(-2,3,0),x)*[1+x]^-1
          + 12416*H(R(-2,3,0),x)*x
          - 12288*H(R(-2,3,1),x)
          + 24576*H(R(-2,3,1),x)*[1+x]^-1
          + 12288*H(R(-2,3,1),x)*x
          - 22144*H(R(-2,4),x)
          + 37376*H(R(-2,4),x)*[1+x]^-1
          + 22144*H(R(-2,4),x)*x
          + 24576*H(R(-1,-3),x)*[1+x]^-1*z2
          - 12288*H(R(-1,-3),x)*z2
          + 12288*H(R(-1,-3),x)*z2*x
          - 5632/3*H(R(-1,-3,0),x)
          + 11264/3*H(R(-1,-3,0),x)*[1+x]^-1
          + 5632/3*H(R(-1,-3,0),x)*x
          + 6144*H(R(-1,-3,0,0),x)
          - 12288*H(R(-1,-3,0,0),x)*[1+x]^-1
          - 6144*H(R(-1,-3,0,0),x)*x
          + 12288*H(R(-1,-3,2),x)
          - 24576*H(R(-1,-3,2),x)*[1+x]^-1
          - 12288*H(R(-1,-3,2),x)*x
          + 26624*H(R(-1,-2),x)*[1+x]^-1*z3
          - 7168/3*H(R(-1,-2),x)*[1+x]^-1*z2
          - 13312*H(R(-1,-2),x)*z3
          + 13312*H(R(-1,-2),x)*z3*x
          + 22016/3*H(R(-1,-2),x)*z2
          + 14848/3*H(R(-1,-2),x)*z2*x
          - 24576*H(R(-1,-2,-1),x)*[1+x]^-1*z2
          + 12288*H(R(-1,-2,-1),x)*z2
          - 12288*H(R(-1,-2,-1),x)*z2*x
          - 6144*H(R(-1,-2,-1,0,0),x)
          + 12288*H(R(-1,-2,-1,0,0),x)*[1+x]^-1
          + 6144*H(R(-1,-2,-1,0,0),x)*x
          - 12288*H(R(-1,-2,-1,2),x)
          + 24576*H(R(-1,-2,-1,2),x)*[1+x]^-1
          + 12288*H(R(-1,-2,-1,2),x)*x
          - 3200*H(R(-1,-2,0),x)
          + 34304/3*H(R(-1,-2,0),x)*[1+x]^-1
          + 34816*H(R(-1,-2,0),x)*[1+x]^-1*z2
          + 24704/3*H(R(-1,-2,0),x)*x
          - 17408*H(R(-1,-2,0),x)*z2
          + 17408*H(R(-1,-2,0),x)*z2*x
          - 7424*H(R(-1,-2,0,0),x)
          + 8704*H(R(-1,-2,0,0),x)*[1+x]^-1
          + 1280*H(R(-1,-2,0,0),x)*x
          + 12800*H(R(-1,-2,0,0,0),x)
          - 25600*H(R(-1,-2,0,0,0),x)*[1+x]^-1
          - 12800*H(R(-1,-2,0,0,0),x)*x
          - 22016/3*H(R(-1,-2,2),x)
          + 7168/3*H(R(-1,-2,2),x)*[1+x]^-1
          - 14848/3*H(R(-1,-2,2),x)*x
          + 10240*H(R(-1,-2,2,0),x)
          - 20480*H(R(-1,-2,2,0),x)*[1+x]^-1
          - 10240*H(R(-1,-2,2,0),x)*x
          + 8192*H(R(-1,-2,2,1),x)
          - 16384*H(R(-1,-2,2,1),x)*[1+x]^-1
          - 8192*H(R(-1,-2,2,1),x)*x
          + 22528*H(R(-1,-2,3),x)
          - 45056*H(R(-1,-2,3),x)*[1+x]^-1
          - 22528*H(R(-1,-2,3),x)*x
          - 24576*H(R(-1,-1,-2),x)*[1+x]^-1*z2
          + 12288*H(R(-1,-1,-2),x)*z2
          - 12288*H(R(-1,-1,-2),x)*z2*x
          - 6144*H(R(-1,-1,-2,0,0),x)
          + 12288*H(R(-1,-1,-2,0,0),x)*[1+x]^-1
          + 6144*H(R(-1,-1,-2,0,0),x)*x
          - 12288*H(R(-1,-1,-2,2),x)
          + 24576*H(R(-1,-1,-2,2),x)*[1+x]^-1
          + 12288*H(R(-1,-1,-2,2),x)*x
          - 24576*H(R(-1,-1,-1,0),x)*[1+x]^-1*z2
          + 12288*H(R(-1,-1,-1,0),x)*z2
          - 12288*H(R(-1,-1,-1,0),x)*z2*x
          - 18432*H(R(-1,-1,-1,0,0,0),x)
          + 36864*H(R(-1,-1,-1,0,0,0),x)*[1+x]^-1
          + 18432*H(R(-1,-1,-1,0,0,0),x)*x
          - 12288*H(R(-1,-1,-1,2,0),x)
          + 24576*H(R(-1,-1,-1,2,0),x)*[1+x]^-1
          + 12288*H(R(-1,-1,-1,2,0),x)*x
          - 24576*H(R(-1,-1,-1,3),x)
          + 49152*H(R(-1,-1,-1,3),x)*[1+x]^-1
          + 24576*H(R(-1,-1,-1,3),x)*x
          + 26624*H(R(-1,-1,0),x)*[1+x]^-1*z3
          - 7168/3*H(R(-1,-1,0),x)*[1+x]^-1*z2
          - 13312*H(R(-1,-1,0),x)*z3
          + 13312*H(R(-1,-1,0),x)*z3*x
          + 22016/3*H(R(-1,-1,0),x)*z2
          + 14848/3*H(R(-1,-1,0),x)*z2*x
          - 6400*H(R(-1,-1,0,0),x)
          + 68608/3*H(R(-1,-1,0,0),x)*[1+x]^-1
          + 45056*H(R(-1,-1,0,0),x)*[1+x]^-1*z2
          + 49408/3*H(R(-1,-1,0,0),x)*x
          - 22528*H(R(-1,-1,0,0),x)*z2
          + 22528*H(R(-1,-1,0,0),x)*z2*x
          - 16640*H(R(-1,-1,0,0,0),x)
          + 14848*H(R(-1,-1,0,0,0),x)*[1+x]^-1
          - 1792*H(R(-1,-1,0,0,0),x)*x
          + 14336*H(R(-1,-1,0,0,0,0),x)
          - 28672*H(R(-1,-1,0,0,0,0),x)*[1+x]^-1
          - 14336*H(R(-1,-1,0,0,0,0),x)*x
          - 22016/3*H(R(-1,-1,2,0),x)
          + 7168/3*H(R(-1,-1,2,0),x)*[1+x]^-1
          - 14848/3*H(R(-1,-1,2,0),x)*x
          + 8192*H(R(-1,-1,2,0,0),x)
          - 16384*H(R(-1,-1,2,0,0),x)*[1+x]^-1
          - 8192*H(R(-1,-1,2,0,0),x)*x
          + 8192*H(R(-1,-1,2,1,0),x)
          - 16384*H(R(-1,-1,2,1,0),x)*[1+x]^-1
          - 8192*H(R(-1,-1,2,1,0),x)*x
          + 8192*H(R(-1,-1,2,2),x)
          - 16384*H(R(-1,-1,2,2),x)*[1+x]^-1
          - 8192*H(R(-1,-1,2,2),x)*x
          - 44032/3*H(R(-1,-1,3),x)
          + 14336/3*H(R(-1,-1,3),x)*[1+x]^-1
          - 29696/3*H(R(-1,-1,3),x)*x
          + 18432*H(R(-1,-1,3,0),x)
          - 36864*H(R(-1,-1,3,0),x)*[1+x]^-1
          - 18432*H(R(-1,-1,3,0),x)*x
          + 16384*H(R(-1,-1,3,1),x)
          - 32768*H(R(-1,-1,3,1),x)*[1+x]^-1
          - 16384*H(R(-1,-1,3,1),x)*x
          + 30720*H(R(-1,-1,4),x)
          - 61440*H(R(-1,-1,4),x)*[1+x]^-1
          - 30720*H(R(-1,-1,4),x)*x
          - 256/3*H(R(-1,0),x)*[1+x]^-1*z3
          + 38528/3*H(R(-1,0),x)*[1+x]^-1*z2
          + 4864*H(R(-1,0),x)*[1+x]^-1*z2^2
          - 19840/3*H(R(-1,0),x)*z3
          - 20096/3*H(R(-1,0),x)*z3*x
          - 24320/3*H(R(-1,0),x)*z2
          + 4736*H(R(-1,0),x)*z2*x
          - 2432*H(R(-1,0),x)*z2^2
          + 2432*H(R(-1,0),x)*z2^2*x
          - 11552*H(R(-1,0,0),x)
          + 5312*H(R(-1,0,0),x)*[1+x]^-1
          - 18432*H(R(-1,0,0),x)*[1+x]^-1*z3
          + 22016/3*H(R(-1,0,0),x)*[1+x]^-1*z2
          - 6240*H(R(-1,0,0),x)*x
          + 9216*H(R(-1,0,0),x)*z3
          - 9216*H(R(-1,0,0),x)*z3*x
          - 44800/3*H(R(-1,0,0),x)*z2
          - 22784/3*H(R(-1,0,0),x)*z2*x
          + 9632*H(R(-1,0,0,0),x)
          - 23616*H(R(-1,0,0,0),x)*[1+x]^-1
          - 23040*H(R(-1,0,0,0),x)*[1+x]^-1*z2
          - 13984*H(R(-1,0,0,0),x)*x
          + 11520*H(R(-1,0,0,0),x)*z2
          - 11520*H(R(-1,0,0,0),x)*z2*x
          + 15872*H(R(-1,0,0,0,0),x)
          - 17408*H(R(-1,0,0,0,0),x)*[1+x]^-1
          - 1536*H(R(-1,0,0,0,0),x)*x
          - 3840*H(R(-1,0,0,0,0,0),x)
          + 7680*H(R(-1,0,0,0,0,0),x)*[1+x]^-1
          + 3840*H(R(-1,0,0,0,0,0),x)*x
          + 19520/3*H(R(-1,2,0),x)
          - 21376/3*H(R(-1,2,0),x)*[1+x]^-1
          - 1856/3*H(R(-1,2,0),x)*x
          + 9472/3*H(R(-1,2,0,0),x)
          + 5632/3*H(R(-1,2,0,0),x)*[1+x]^-1
          + 15104/3*H(R(-1,2,0,0),x)*x
          + 768*H(R(-1,2,0,0,0),x)
          - 1536*H(R(-1,2,0,0,0),x)*[1+x]^-1
          - 768*H(R(-1,2,0,0,0),x)*x
          + 6656/3*H(R(-1,2,1,0),x)
          + 11264/3*H(R(-1,2,1,0),x)*[1+x]^-1
          + 17920/3*H(R(-1,2,1,0),x)*x
          + 6656/3*H(R(-1,2,2),x)
          + 11264/3*H(R(-1,2,2),x)*[1+x]^-1
          + 17920/3*H(R(-1,2,2),x)*x
          + 39040/3*H(R(-1,3),x)
          - 42752/3*H(R(-1,3),x)*[1+x]^-1
          - 3712/3*H(R(-1,3),x)*x
          + 26624/3*H(R(-1,3,0),x)
          + 2048/3*H(R(-1,3,0),x)*[1+x]^-1
          + 28672/3*H(R(-1,3,0),x)*x
          - 3584*H(R(-1,3,0,0),x)
          + 7168*H(R(-1,3,0,0),x)*[1+x]^-1
          + 3584*H(R(-1,3,0,0),x)*x
          + 13312/3*H(R(-1,3,1),x)
          + 22528/3*H(R(-1,3,1),x)*[1+x]^-1
          + 35840/3*H(R(-1,3,1),x)*x
          - 4096*H(R(-1,3,1,0),x)
          + 8192*H(R(-1,3,1,0),x)*[1+x]^-1
          + 4096*H(R(-1,3,1,0),x)*x
          - 4096*H(R(-1,3,2),x)
          + 8192*H(R(-1,3,2),x)*[1+x]^-1
          + 4096*H(R(-1,3,2),x)*x
          + 17152*H(R(-1,4),x)
          - 3584*H(R(-1,4),x)*[1+x]^-1
          + 13568*H(R(-1,4),x)*x
          - 9472*H(R(-1,4,0),x)
          + 18944*H(R(-1,4,0),x)*[1+x]^-1
          + 9472*H(R(-1,4,0),x)*x
          - 12288*H(R(-1,4,1),x)
          + 24576*H(R(-1,4,1),x)*[1+x]^-1
          + 12288*H(R(-1,4,1),x)*x
          - 13312*H(R(-1,5),x)
          + 26624*H(R(-1,5),x)*[1+x]^-1
          + 13312*H(R(-1,5),x)*x
          + 6520*H(R(0),x)
          + 2752*H(R(0),x)*[1+x]^-1*z5
          - 33184/3*H(R(0),x)*[1+x]^-1*z3
          + 944*H(R(0),x)*[1+x]^-1*z2
          - 7552*H(R(0),x)*[1+x]^-1*z2*z3
          - 640/3*H(R(0),x)*[1+x]^-1*z2^2
          - 6520*H(R(0),x)*x
          - 2048*H(R(0),x)*z5
          + 2048*H(R(0),x)*z5*x
          + 23744/3*H(R(0),x)*z3
          - 9088/3*H(R(0),x)*z3*x
          - 1400*H(R(0),x)*z2
          - 13880/3*H(R(0),x)*z2*x
          + 5184*H(R(0),x)*z2*z3
          - 5184*H(R(0),x)*z2*z3*x
          - 4792/15*H(R(0),x)*z2^2
          - 31688/15*H(R(0),x)*z2^2*x
          + 24640/3*H(R(0,0),x)
          - 576*H(R(0,0),x)*[1+x]^-1
          - 10112/3*H(R(0,0),x)*[1+x]^-1*z3
          - 34688/3*H(R(0,0),x)*[1+x]^-1*z2
          - 9472/5*H(R(0,0),x)*[1+x]^-1*z2^2
          + 40384/3*H(R(0,0),x)*x
          + 14272/3*H(R(0,0),x)*z3
          + 13376/3*H(R(0,0),x)*z3*x
          + 19936/3*H(R(0,0),x)*z2
          + 1184/3*H(R(0,0),x)*z2*x
          + 4384/5*H(R(0,0),x)*z2^2
          - 4384/5*H(R(0,0),x)*z2^2*x
          + 8152*H(R(0,0,0),x)
          - 3408*H(R(0,0,0),x)*[1+x]^-1
          + 6144*H(R(0,0,0),x)*[1+x]^-1*z3
          - 8576*H(R(0,0,0),x)*[1+x]^-1*z2
          + 8264*H(R(0,0,0),x)*x
          - 4416*H(R(0,0,0),x)*z3
          + 4416*H(R(0,0,0),x)*z3*x
          + 7792*H(R(0,0,0),x)*z2
          + 3728*H(R(0,0,0),x)*z2*x
          - 6016/3*H(R(0,0,0,0),x)
          + 22400/3*H(R(0,0,0,0),x)*[1+x]^-1
          + 6144*H(R(0,0,0,0),x)*[1+x]^-1*z2
          + 6016*H(R(0,0,0,0),x)*x
          - 4480*H(R(0,0,0,0),x)*z2
          + 4480*H(R(0,0,0,0),x)*z2*x
          - 8880*H(R(0,0,0,0,0),x)
          + 10880*H(R(0,0,0,0,0),x)*[1+x]^-1
          + 5040*H(R(0,0,0,0,0),x)*x
          + 1344*H(R(0,0,0,0,0,0),x)
          - 1536*H(R(0,0,0,0,0,0),x)*[1+x]^-1
          - 1344*H(R(0,0,0,0,0,0),x)*x
          - 12256/3*H(R(1,0),x)
          + 12256/3*H(R(1,0),x)*x
          - 384*H(R(1,0),x)*z3
          + 384*H(R(1,0),x)*z3*x
          - 832*H(R(1,0),x)*z2
          + 832*H(R(1,0),x)*z2*x
          - 15104/3*H(R(1,0,0),x)
          + 15104/3*H(R(1,0,0),x)*x
          - 1024*H(R(1,0,0),x)*z2
          + 1024*H(R(1,0,0),x)*z2*x
          + 768*H(R(1,0,0,0),x)
          - 768*H(R(1,0,0,0),x)*x
          - 17920/3*H(R(1,1,0),x)
          + 17920/3*H(R(1,1,0),x)*x
          - 1024*H(R(1,1,0),x)*z2
          + 1024*H(R(1,1,0),x)*z2*x
          - 17920/3*H(R(1,2),x)
          + 17920/3*H(R(1,2),x)*x
          - 1024*H(R(1,2),x)*z2
          + 1024*H(R(1,2),x)*z2*x
          - 12256/3*H(R(2),x)
          + 12256/3*H(R(2),x)*x
          - 384*H(R(2),x)*z3
          + 384*H(R(2),x)*z3*x
          - 832*H(R(2),x)*z2
          + 832*H(R(2),x)*z2*x
          - 13312/3*H(R(2,0),x)
          + 384*H(R(2,0),x)*[1+x]^-1
          - 768*H(R(2,0),x)*[1+x]^-1*z3
          + 384*H(R(2,0),x)*[1+x]^-1*z2
          + 6016*H(R(2,0),x)*x
          + 384*H(R(2,0),x)*z3
          - 384*H(R(2,0),x)*z3*x
          - 1216*H(R(2,0),x)*z2
          + 1216*H(R(2,0),x)*z2*x
          - 6784/3*H(R(2,0,0),x)
          - 2048*H(R(2,0,0),x)*[1+x]^-1*z2
          - 8320/3*H(R(2,0,0),x)*x
          + 1024*H(R(2,0,0),x)*z2
          - 1024*H(R(2,0,0),x)*z2*x
          + 384*H(R(2,0,0,0),x)
          + 384*H(R(2,0,0,0),x)*x
          - 17920/3*H(R(2,1),x)
          + 17920/3*H(R(2,1),x)*x
          - 1024*H(R(2,1),x)*z2
          + 1024*H(R(2,1),x)*z2*x
          - 8960/3*H(R(2,1,0),x)
          - 2048*H(R(2,1,0),x)*[1+x]^-1*z2
          - 8960/3*H(R(2,1,0),x)*x
          + 1024*H(R(2,1,0),x)*z2
          - 1024*H(R(2,1,0),x)*z2*x
          - 8960/3*H(R(2,2),x)
          - 2048*H(R(2,2),x)*[1+x]^-1*z2
          - 8960/3*H(R(2,2),x)*x
          + 1024*H(R(2,2),x)*z2
          - 1024*H(R(2,2),x)*z2*x
          - 3840*H(R(3),x)
          + 768*H(R(3),x)*[1+x]^-1
          - 1536*H(R(3),x)*[1+x]^-1*z3
          + 768*H(R(3),x)*[1+x]^-1*z2
          + 20992/3*H(R(3),x)*x
          + 768*H(R(3),x)*z3
          - 768*H(R(3),x)*z3*x
          - 1408*H(R(3),x)*z2
          + 1408*H(R(3),x)*z2*x
          - 5280*H(R(3,0),x)
          + 10688/3*H(R(3,0),x)*[1+x]^-1
          - 3072*H(R(3,0),x)*[1+x]^-1*z2
          - 14240/3*H(R(3,0),x)*x
          + 1792*H(R(3,0),x)*z2
          - 1792*H(R(3,0),x)*z2*x
          - 896/3*H(R(3,0,0),x)
          - 2816/3*H(R(3,0,0),x)*[1+x]^-1
          - 9856/3*H(R(3,0,0),x)*x
          - 384*H(R(3,0,0,0),x)
          + 768*H(R(3,0,0,0),x)*[1+x]^-1
          + 384*H(R(3,0,0,0),x)*x
          - 17920/3*H(R(3,1),x)
          - 4096*H(R(3,1),x)*[1+x]^-1*z2
          - 17920/3*H(R(3,1),x)*x
          + 2048*H(R(3,1),x)*z2
          - 2048*H(R(3,1),x)*z2*x
          - 256/3*H(R(3,1,0),x)
          - 5632/3*H(R(3,1,0),x)*[1+x]^-1
          - 12032/3*H(R(3,1,0),x)*x
          - 256/3*H(R(3,2),x)
          - 5632/3*H(R(3,2),x)*[1+x]^-1
          - 12032/3*H(R(3,2),x)*x
          - 8288*H(R(4),x)
          + 10688*H(R(4),x)*[1+x]^-1
          - 3072*H(R(4),x)*[1+x]^-1*z2
          - 6688*H(R(4),x)*x
          + 2304*H(R(4),x)*z2
          - 2304*H(R(4),x)*z2*x
          - 6400/3*H(R(4,0),x)
          - 256*H(R(4,0),x)*[1+x]^-1
          - 22016/3*H(R(4,0),x)*x
          + 640*H(R(4,0,0),x)
          - 1280*H(R(4,0,0),x)*[1+x]^-1
          - 640*H(R(4,0,0),x)*x
          - 256*H(R(4,1),x)
          - 5632*H(R(4,1),x)*[1+x]^-1
          - 12032*H(R(4,1),x)*x
          + 1024*H(R(4,1,0),x)
          - 2048*H(R(4,1,0),x)*[1+x]^-1
          - 1024*H(R(4,1,0),x)*x
          + 1024*H(R(4,2),x)
          - 2048*H(R(4,2),x)*[1+x]^-1
          - 1024*H(R(4,2),x)*x
          - 15616/3*H(R(5),x)
          + 4608*H(R(5),x)*[1+x]^-1
          - 24320/3*H(R(5),x)*x
          + 3136*H(R(5,0),x)
          - 5632*H(R(5,0),x)*[1+x]^-1
          - 3136*H(R(5,0),x)*x
          + 4096*H(R(5,1),x)
          - 8192*H(R(5,1),x)*[1+x]^-1
          - 4096*H(R(5,1),x)*x
          + 5440*H(R(6),x)
          - 7680*H(R(6),x)*[1+x]^-1
          - 5440*H(R(6),x)*x
          )

       + cf^3*[ca-2cf] * (
          - 5120*H(R(-5,0),x)
          + 6144*H(R(-5,0),x)*[1+x]^-1
          + 5120*H(R(-5,0),x)*x
          - 13056*H(R(-4),x)*[1+x]^-1*z2
          + 9600*H(R(-4),x)*z2
          - 9600*H(R(-4),x)*z2*x
          + 3840*H(R(-4,-1,0),x)
          - 4608*H(R(-4,-1,0),x)*[1+x]^-1
          - 3840*H(R(-4,-1,0),x)*x
          + 13824*H(R(-4,0),x)
          - 14720*H(R(-4,0),x)*[1+x]^-1
          - 11520*H(R(-4,0),x)*x
          - 8320*H(R(-4,0,0),x)
          + 10752*H(R(-4,0,0),x)*[1+x]^-1
          + 8320*H(R(-4,0,0),x)*x
          - 7680*H(R(-4,2),x)
          + 10752*H(R(-4,2),x)*[1+x]^-1
          + 7680*H(R(-4,2),x)*x
          - 13312*H(R(-3),x)*[1+x]^-1*z3
          + 6144*H(R(-3),x)*[1+x]^-1*z2
          + 9984*H(R(-3),x)*z3
          - 9984*H(R(-3),x)*z3*x
          - 25472/3*H(R(-3),x)*z2
          + 7040/3*H(R(-3),x)*z2*x
          + 2304*H(R(-3,-2,0),x)
          - 1536*H(R(-3,-2,0),x)*[1+x]^-1
          - 2304*H(R(-3,-2,0),x)*x
          + 12288*H(R(-3,-1),x)*[1+x]^-1*z2
          - 10240*H(R(-3,-1),x)*z2
          + 10240*H(R(-3,-1),x)*z2*x
          - 2048*H(R(-3,-1,-1,0),x)
          + 2048*H(R(-3,-1,-1,0),x)*x
          - 21248/3*H(R(-3,-1,0),x)
          + 22528/3*H(R(-3,-1,0),x)*[1+x]^-1
          + 21248/3*H(R(-3,-1,0),x)*x
          + 8192*H(R(-3,-1,0,0),x)
          - 9216*H(R(-3,-1,0,0),x)*[1+x]^-1
          - 8192*H(R(-3,-1,0,0),x)*x
          + 9216*H(R(-3,-1,2),x)
          - 12288*H(R(-3,-1,2),x)*[1+x]^-1
          - 9216*H(R(-3,-1,2),x)*x
          + 10816*H(R(-3,0),x)
          - 60160/3*H(R(-3,0),x)*[1+x]^-1
          - 14592*H(R(-3,0),x)*[1+x]^-1*z2
          - 21568*H(R(-3,0),x)*x
          + 10368*H(R(-3,0),x)*z2
          - 10368*H(R(-3,0),x)*z2*x
          + 20864*H(R(-3,0,0),x)
          - 22272*H(R(-3,0,0),x)*[1+x]^-1
          - 16256*H(R(-3,0,0),x)*x
          - 10368*H(R(-3,0,0,0),x)
          + 13824*H(R(-3,0,0,0),x)*[1+x]^-1
          + 10368*H(R(-3,0,0,0),x)*x
          + 14848/3*H(R(-3,2),x)
          - 7168/3*H(R(-3,2),x)*[1+x]^-1
          + 3584/3*H(R(-3,2),x)*x
          - 4608*H(R(-3,2,0),x)
          + 7680*H(R(-3,2,0),x)*[1+x]^-1
          + 4608*H(R(-3,2,0),x)*x
          - 4096*H(R(-3,2,1),x)
          + 8192*H(R(-3,2,1),x)*[1+x]^-1
          + 4096*H(R(-3,2,1),x)*x
          - 11776*H(R(-3,3),x)
          + 17408*H(R(-3,3),x)*[1+x]^-1
          + 11776*H(R(-3,3),x)*x
          - 9728/3*H(R(-2),x)*[1+x]^-1*z3
          + 73600/3*H(R(-2),x)*[1+x]^-1*z2
          - 1920*H(R(-2),x)*[1+x]^-1*z2^2
          - 5120/3*H(R(-2),x)*z3
          - 14848/3*H(R(-2),x)*z3*x
          - 36160/3*H(R(-2),x)*z2
          + 12480*H(R(-2),x)*z2*x
          + 960*H(R(-2),x)*z2^2
          - 960*H(R(-2),x)*z2^2*x
          + 1792*H(R(-2,-3,0),x)
          - 1536*H(R(-2,-3,0),x)*[1+x]^-1
          - 1792*H(R(-2,-3,0),x)*x
          + 12288*H(R(-2,-2),x)*[1+x]^-1*z2
          - 8192*H(R(-2,-2),x)*z2
          + 8192*H(R(-2,-2),x)*z2*x
          - 1024*H(R(-2,-2,-1,0),x)
          + 1024*H(R(-2,-2,-1,0),x)*x
          - 16256/3*H(R(-2,-2,0),x)
          + 22528/3*H(R(-2,-2,0),x)*[1+x]^-1
          + 16256/3*H(R(-2,-2,0),x)*x
          + 5376*H(R(-2,-2,0,0),x)
          - 6144*H(R(-2,-2,0,0),x)*[1+x]^-1
          - 5376*H(R(-2,-2,0,0),x)*x
          + 7680*H(R(-2,-2,2),x)
          - 12288*H(R(-2,-2,2),x)*[1+x]^-1
          - 7680*H(R(-2,-2,2),x)*x
          + 13312*H(R(-2,-1),x)*[1+x]^-1*z3
          + 4096/3*H(R(-2,-1),x)*[1+x]^-1*z2
          - 6656*H(R(-2,-1),x)*z3
          + 6656*H(R(-2,-1),x)*z3*x
          + 7168/3*H(R(-2,-1),x)*z2
          + 11264/3*H(R(-2,-1),x)*z2*x
          - 1024*H(R(-2,-1,-2,0),x)
          + 1024*H(R(-2,-1,-2,0),x)*x
          - 12288*H(R(-2,-1,-1),x)*[1+x]^-1*z2
          + 6144*H(R(-2,-1,-1),x)*z2
          - 6144*H(R(-2,-1,-1),x)*z2*x
          - 5120*H(R(-2,-1,-1,0,0),x)
          + 6144*H(R(-2,-1,-1,0,0),x)*[1+x]^-1
          + 5120*H(R(-2,-1,-1,0,0),x)*x
          - 6144*H(R(-2,-1,-1,2),x)
          + 12288*H(R(-2,-1,-1,2),x)*[1+x]^-1
          + 6144*H(R(-2,-1,-1,2),x)*x
          - 7936*H(R(-2,-1,0),x)
          + 68608/3*H(R(-2,-1,0),x)*[1+x]^-1
          + 16384*H(R(-2,-1,0),x)*[1+x]^-1*z2
          + 44800/3*H(R(-2,-1,0),x)*x
          - 10240*H(R(-2,-1,0),x)*z2
          + 10240*H(R(-2,-1,0),x)*z2*x
          - 12032*H(R(-2,-1,0,0),x)
          + 14336*H(R(-2,-1,0,0),x)*[1+x]^-1
          + 8960*H(R(-2,-1,0,0),x)*x
          + 11520*H(R(-2,-1,0,0,0),x)
          - 15360*H(R(-2,-1,0,0,0),x)*[1+x]^-1
          - 11520*H(R(-2,-1,0,0,0),x)*x
          - 7168/3*H(R(-2,-1,2),x)
          - 4096/3*H(R(-2,-1,2),x)*[1+x]^-1
          - 11264/3*H(R(-2,-1,2),x)*x
          + 6656*H(R(-2,-1,2,0),x)
          - 10240*H(R(-2,-1,2,0),x)*[1+x]^-1
          - 6656*H(R(-2,-1,2,0),x)*x
          + 4096*H(R(-2,-1,2,1),x)
          - 8192*H(R(-2,-1,2,1),x)*[1+x]^-1
          - 4096*H(R(-2,-1,2,1),x)*x
          + 14336*H(R(-2,-1,3),x)
          - 22528*H(R(-2,-1,3),x)*[1+x]^-1
          - 14336*H(R(-2,-1,3),x)*x
          - 8912*H(R(-2,0),x)
          + 5792*H(R(-2,0),x)*[1+x]^-1
          - 14336*H(R(-2,0),x)*[1+x]^-1*z3
          + 19712/3*H(R(-2,0),x)*[1+x]^-1*z2
          - 3120*H(R(-2,0),x)*x
          + 8832*H(R(-2,0),x)*z3
          - 8832*H(R(-2,0),x)*z3*x
          - 25664/3*H(R(-2,0),x)*z2
          + 1088/3*H(R(-2,0),x)*z2*x
          + 46624/3*H(R(-2,0,0),x)
          - 105664/3*H(R(-2,0,0),x)*[1+x]^-1
          - 15360*H(R(-2,0,0),x)*[1+x]^-1*z2
          - 96032/3*H(R(-2,0,0),x)*x
          + 9728*H(R(-2,0,0),x)*z2
          - 9728*H(R(-2,0,0),x)*z2*x
          + 23360*H(R(-2,0,0,0),x)
          - 27392*H(R(-2,0,0,0),x)*[1+x]^-1
          - 15680*H(R(-2,0,0,0),x)*x
          - 11008*H(R(-2,0,0,0,0),x)
          + 15872*H(R(-2,0,0,0,0),x)*[1+x]^-1
          + 11008*H(R(-2,0,0,0,0),x)*x
          + 24256/3*H(R(-2,2),x)
          - 39296/3*H(R(-2,2),x)*[1+x]^-1
          + 512*H(R(-2,2),x)*[1+x]^-1*z2
          - 15040/3*H(R(-2,2),x)*x
          - 256*H(R(-2,2),x)*z2
          + 256*H(R(-2,2),x)*z2*x
          + 3328*H(R(-2,2,0),x)
          - 2560/3*H(R(-2,2,0),x)*[1+x]^-1
          + 1792*H(R(-2,2,0),x)*x
          - 2048*H(R(-2,2,0,0),x)
          + 4096*H(R(-2,2,0,0),x)*[1+x]^-1
          + 2048*H(R(-2,2,0,0),x)*x
          - 512/3*H(R(-2,2,1),x)
          + 13312/3*H(R(-2,2,1),x)*[1+x]^-1
          + 12800/3*H(R(-2,2,1),x)*x
          - 2048*H(R(-2,2,1,0),x)
          + 4096*H(R(-2,2,1,0),x)*[1+x]^-1
          + 2048*H(R(-2,2,1,0),x)*x
          - 2048*H(R(-2,2,2),x)
          + 4096*H(R(-2,2,2),x)*[1+x]^-1
          + 2048*H(R(-2,2,2),x)*x
          + 7936*H(R(-2,3),x)
          - 9728/3*H(R(-2,3),x)*[1+x]^-1
          + 3328*H(R(-2,3),x)*x
          - 6400*H(R(-2,3,0),x)
          + 11264*H(R(-2,3,0),x)*[1+x]^-1
          + 6400*H(R(-2,3,0),x)*x
          - 6144*H(R(-2,3,1),x)
          + 12288*H(R(-2,3,1),x)*[1+x]^-1
          + 6144*H(R(-2,3,1),x)*x
          - 12288*H(R(-2,4),x)
          + 19968*H(R(-2,4),x)*[1+x]^-1
          + 12288*H(R(-2,4),x)*x
          + 2304*H(R(-1,-4,0),x)
          - 4608*H(R(-1,-4,0),x)*[1+x]^-1
          - 2304*H(R(-1,-4,0),x)*x
          + 12288*H(R(-1,-3),x)*[1+x]^-1*z2
          - 6144*H(R(-1,-3),x)*z2
          + 6144*H(R(-1,-3),x)*z2*x
          - 11264/3*H(R(-1,-3,0),x)
          + 22528/3*H(R(-1,-3,0),x)*[1+x]^-1
          + 11264/3*H(R(-1,-3,0),x)*x
          + 4608*H(R(-1,-3,0,0),x)
          - 9216*H(R(-1,-3,0,0),x)*[1+x]^-1
          - 4608*H(R(-1,-3,0,0),x)*x
          + 6144*H(R(-1,-3,2),x)
          - 12288*H(R(-1,-3,2),x)*[1+x]^-1
          - 6144*H(R(-1,-3,2),x)*x
          + 13312*H(R(-1,-2),x)*[1+x]^-1*z3
          + 4096/3*H(R(-1,-2),x)*[1+x]^-1*z2
          - 6656*H(R(-1,-2),x)*z3
          + 6656*H(R(-1,-2),x)*z3*x
          + 7168/3*H(R(-1,-2),x)*z2
          + 11264/3*H(R(-1,-2),x)*z2*x
          - 12288*H(R(-1,-2,-1),x)*[1+x]^-1*z2
          + 6144*H(R(-1,-2,-1),x)*z2
          - 6144*H(R(-1,-2,-1),x)*z2*x
          - 3072*H(R(-1,-2,-1,0,0),x)
          + 6144*H(R(-1,-2,-1,0,0),x)*[1+x]^-1
          + 3072*H(R(-1,-2,-1,0,0),x)*x
          - 6144*H(R(-1,-2,-1,2),x)
          + 12288*H(R(-1,-2,-1,2),x)*[1+x]^-1
          + 6144*H(R(-1,-2,-1,2),x)*x
          - 7936*H(R(-1,-2,0),x)
          + 68608/3*H(R(-1,-2,0),x)*[1+x]^-1
          + 16384*H(R(-1,-2,0),x)*[1+x]^-1*z2
          + 44800/3*H(R(-1,-2,0),x)*x
          - 8192*H(R(-1,-2,0),x)*z2
          + 8192*H(R(-1,-2,0),x)*z2*x
          - 8704*H(R(-1,-2,0,0),x)
          + 14336*H(R(-1,-2,0,0),x)*[1+x]^-1
          + 5632*H(R(-1,-2,0,0),x)*x
          + 7680*H(R(-1,-2,0,0,0),x)
          - 15360*H(R(-1,-2,0,0,0),x)*[1+x]^-1
          - 7680*H(R(-1,-2,0,0,0),x)*x
          - 7168/3*H(R(-1,-2,2),x)
          - 4096/3*H(R(-1,-2,2),x)*[1+x]^-1
          - 11264/3*H(R(-1,-2,2),x)*x
          + 5120*H(R(-1,-2,2,0),x)
          - 10240*H(R(-1,-2,2,0),x)*[1+x]^-1
          - 5120*H(R(-1,-2,2,0),x)*x
          + 4096*H(R(-1,-2,2,1),x)
          - 8192*H(R(-1,-2,2,1),x)*[1+x]^-1
          - 4096*H(R(-1,-2,2,1),x)*x
          + 11264*H(R(-1,-2,3),x)
          - 22528*H(R(-1,-2,3),x)*[1+x]^-1
          - 11264*H(R(-1,-2,3),x)*x
          - 12288*H(R(-1,-1,-2),x)*[1+x]^-1*z2
          + 6144*H(R(-1,-1,-2),x)*z2
          - 6144*H(R(-1,-1,-2),x)*z2*x
          - 3072*H(R(-1,-1,-2,0,0),x)
          + 6144*H(R(-1,-1,-2,0,0),x)*[1+x]^-1
          + 3072*H(R(-1,-1,-2,0,0),x)*x
          - 6144*H(R(-1,-1,-2,2),x)
          + 12288*H(R(-1,-1,-2,2),x)*[1+x]^-1
          + 6144*H(R(-1,-1,-2,2),x)*x
          - 12288*H(R(-1,-1,-1,0),x)*[1+x]^-1*z2
          + 6144*H(R(-1,-1,-1,0),x)*z2
          - 6144*H(R(-1,-1,-1,0),x)*z2*x
          - 9216*H(R(-1,-1,-1,0,0,0),x)
          + 18432*H(R(-1,-1,-1,0,0,0),x)*[1+x]^-1
          + 9216*H(R(-1,-1,-1,0,0,0),x)*x
          - 6144*H(R(-1,-1,-1,2,0),x)
          + 12288*H(R(-1,-1,-1,2,0),x)*[1+x]^-1
          + 6144*H(R(-1,-1,-1,2,0),x)*x
          - 12288*H(R(-1,-1,-1,3),x)
          + 24576*H(R(-1,-1,-1,3),x)*[1+x]^-1
          + 12288*H(R(-1,-1,-1,3),x)*x
          + 13312*H(R(-1,-1,0),x)*[1+x]^-1*z3
          + 4096/3*H(R(-1,-1,0),x)*[1+x]^-1*z2
          - 6656*H(R(-1,-1,0),x)*z3
          + 6656*H(R(-1,-1,0),x)*z3*x
          + 7168/3*H(R(-1,-1,0),x)*z2
          + 11264/3*H(R(-1,-1,0),x)*z2*x
          - 15872*H(R(-1,-1,0,0),x)
          + 137216/3*H(R(-1,-1,0,0),x)*[1+x]^-1
          + 20480*H(R(-1,-1,0,0),x)*[1+x]^-1*z2
          + 89600/3*H(R(-1,-1,0,0),x)*x
          - 10240*H(R(-1,-1,0,0),x)*z2
          + 10240*H(R(-1,-1,0,0),x)*z2*x
          - 14848*H(R(-1,-1,0,0,0),x)
          + 20480*H(R(-1,-1,0,0,0),x)*[1+x]^-1
          + 5632*H(R(-1,-1,0,0,0),x)*x
          + 12288*H(R(-1,-1,0,0,0,0),x)
          - 24576*H(R(-1,-1,0,0,0,0),x)*[1+x]^-1
          - 12288*H(R(-1,-1,0,0,0,0),x)*x
          - 7168/3*H(R(-1,-1,2,0),x)
          - 4096/3*H(R(-1,-1,2,0),x)*[1+x]^-1
          - 11264/3*H(R(-1,-1,2,0),x)*x
          + 4096*H(R(-1,-1,2,0,0),x)
          - 8192*H(R(-1,-1,2,0,0),x)*[1+x]^-1
          - 4096*H(R(-1,-1,2,0,0),x)*x
          + 4096*H(R(-1,-1,2,1,0),x)
          - 8192*H(R(-1,-1,2,1,0),x)*[1+x]^-1
          - 4096*H(R(-1,-1,2,1,0),x)*x
          + 4096*H(R(-1,-1,2,2),x)
          - 8192*H(R(-1,-1,2,2),x)*[1+x]^-1
          - 4096*H(R(-1,-1,2,2),x)*x
          - 14336/3*H(R(-1,-1,3),x)
          - 8192/3*H(R(-1,-1,3),x)*[1+x]^-1
          - 22528/3*H(R(-1,-1,3),x)*x
          + 9216*H(R(-1,-1,3,0),x)
          - 18432*H(R(-1,-1,3,0),x)*[1+x]^-1
          - 9216*H(R(-1,-1,3,0),x)*x
          + 8192*H(R(-1,-1,3,1),x)
          - 16384*H(R(-1,-1,3,1),x)*[1+x]^-1
          - 8192*H(R(-1,-1,3,1),x)*x
          + 15360*H(R(-1,-1,4),x)
          - 30720*H(R(-1,-1,4),x)*[1+x]^-1
          - 15360*H(R(-1,-1,4),x)*x
          - 9728/3*H(R(-1,0),x)*[1+x]^-1*z3
          + 73600/3*H(R(-1,0),x)*[1+x]^-1*z2
          - 1920*H(R(-1,0),x)*[1+x]^-1*z2^2
          - 5120/3*H(R(-1,0),x)*z3
          - 14848/3*H(R(-1,0),x)*z3*x
          - 36160/3*H(R(-1,0),x)*z2
          + 12480*H(R(-1,0),x)*z2*x
          + 960*H(R(-1,0),x)*z2^2
          - 960*H(R(-1,0),x)*z2^2*x
          - 17824*H(R(-1,0,0),x)
          + 11584*H(R(-1,0,0),x)*[1+x]^-1
          - 15360*H(R(-1,0,0),x)*[1+x]^-1*z3
          + 20992/3*H(R(-1,0,0),x)*[1+x]^-1*z2
          - 6240*H(R(-1,0,0),x)*x
          + 7680*H(R(-1,0,0),x)*z3
          - 7680*H(R(-1,0,0),x)*z3*x
          - 25856/3*H(R(-1,0,0),x)*z2
          - 4864/3*H(R(-1,0,0),x)*z2*x
          + 14176*H(R(-1,0,0,0),x)
          - 45504*H(R(-1,0,0,0),x)*[1+x]^-1
          - 15360*H(R(-1,0,0,0),x)*[1+x]^-1*z2
          - 31328*H(R(-1,0,0,0),x)*x
          + 7680*H(R(-1,0,0,0),x)*z2
          - 7680*H(R(-1,0,0,0),x)*z2*x
          + 23552*H(R(-1,0,0,0,0),x)
          - 34816*H(R(-1,0,0,0,0),x)*[1+x]^-1
          - 11264*H(R(-1,0,0,0,0),x)*x
          - 8960*H(R(-1,0,0,0,0,0),x)
          + 17920*H(R(-1,0,0,0,0,0),x)*[1+x]^-1
          + 8960*H(R(-1,0,0,0,0,0),x)*x
          + 24256/3*H(R(-1,2,0),x)
          - 39296/3*H(R(-1,2,0),x)*[1+x]^-1
          + 512*H(R(-1,2,0),x)*[1+x]^-1*z2
          - 15040/3*H(R(-1,2,0),x)*x
          - 256*H(R(-1,2,0),x)*z2
          + 256*H(R(-1,2,0),x)*z2*x
          + 5120/3*H(R(-1,2,0,0),x)
          + 2048/3*H(R(-1,2,0,0),x)*[1+x]^-1
          + 7168/3*H(R(-1,2,0,0),x)*x
          - 512/3*H(R(-1,2,1,0),x)
          + 13312/3*H(R(-1,2,1,0),x)*[1+x]^-1
          + 12800/3*H(R(-1,2,1,0),x)*x
          - 512/3*H(R(-1,2,2),x)
          + 13312/3*H(R(-1,2,2),x)*[1+x]^-1
          + 12800/3*H(R(-1,2,2),x)*x
          + 48512/3*H(R(-1,3),x)
          - 78592/3*H(R(-1,3),x)*[1+x]^-1
          + 1024*H(R(-1,3),x)*[1+x]^-1*z2
          - 30080/3*H(R(-1,3),x)*x
          - 512*H(R(-1,3),x)*z2
          + 512*H(R(-1,3),x)*z2*x
          + 14080/3*H(R(-1,3,0),x)
          - 512/3*H(R(-1,3,0),x)*[1+x]^-1
          + 13568/3*H(R(-1,3,0),x)*x
          - 2048*H(R(-1,3,0,0),x)
          + 4096*H(R(-1,3,0,0),x)*[1+x]^-1
          + 2048*H(R(-1,3,0,0),x)*x
          - 1024/3*H(R(-1,3,1),x)
          + 26624/3*H(R(-1,3,1),x)*[1+x]^-1
          + 25600/3*H(R(-1,3,1),x)*x
          - 2048*H(R(-1,3,1,0),x)
          + 4096*H(R(-1,3,1,0),x)*[1+x]^-1
          + 2048*H(R(-1,3,1,0),x)*x
          - 2048*H(R(-1,3,2),x)
          + 4096*H(R(-1,3,2),x)*[1+x]^-1
          + 2048*H(R(-1,3,2),x)*x
          + 8960*H(R(-1,4),x)
          - 2560*H(R(-1,4),x)*[1+x]^-1
          + 6400*H(R(-1,4),x)*x
          - 5376*H(R(-1,4,0),x)
          + 10752*H(R(-1,4,0),x)*[1+x]^-1
          + 5376*H(R(-1,4,0),x)*x
          - 6144*H(R(-1,4,1),x)
          + 12288*H(R(-1,4,1),x)*[1+x]^-1
          + 6144*H(R(-1,4,1),x)*x
          - 9216*H(R(-1,5),x)
          + 18432*H(R(-1,5),x)*[1+x]^-1
          + 9216*H(R(-1,5),x)*x
          + 5552*H(R(0),x)
          + 13312*H(R(0),x)*[1+x]^-1*z5
          - 63776/3*H(R(0),x)*[1+x]^-1*z3
          + 2512*H(R(0),x)*[1+x]^-1*z2
          - 5248*H(R(0),x)*[1+x]^-1*z2*z3
          - 2144/3*H(R(0),x)*[1+x]^-1*z2^2
          - 5552*H(R(0),x)*x
          - 9952*H(R(0),x)*z5
          + 9952*H(R(0),x)*z5*x
          + 45280/3*H(R(0),x)*z3
          - 42464/3*H(R(0),x)*z3*x
          - 4712*H(R(0),x)*z2
          - 8200/3*H(R(0),x)*z2*x
          + 3648*H(R(0),x)*z2*z3
          - 3648*H(R(0),x)*z2*z3*x
          + 22336/15*H(R(0),x)*z2^2
          - 7936/15*H(R(0),x)*z2^2*x
          + 25520/3*H(R(0,0),x)
          - 576*H(R(0,0),x)*[1+x]^-1
          - 20224/3*H(R(0,0),x)*[1+x]^-1*z3
          - 65920/3*H(R(0,0),x)*[1+x]^-1*z2
          + 20224/5*H(R(0,0),x)*[1+x]^-1*z2^2
          + 24176/3*H(R(0,0),x)*x
          + 29696/3*H(R(0,0),x)*z3
          - 6656/3*H(R(0,0),x)*z3*x
          + 34976/3*H(R(0,0),x)*z2
          - 41888/3*H(R(0,0),x)*z2*x
          - 14976/5*H(R(0,0),x)*z2^2
          + 14976/5*H(R(0,0),x)*z2^2*x
          + 12440*H(R(0,0,0),x)
          - 8112*H(R(0,0,0),x)*[1+x]^-1
          + 12288*H(R(0,0,0),x)*[1+x]^-1*z3
          - 14848*H(R(0,0,0),x)*[1+x]^-1*z2
          + 9160*H(R(0,0,0),x)*x
          - 9216*H(R(0,0,0),x)*z3
          + 9216*H(R(0,0,0),x)*z3*x
          + 14144*H(R(0,0,0),x)*z2
          - 6464*H(R(0,0,0),x)*z2*x
          - 21824/3*H(R(0,0,0,0),x)
          + 44800/3*H(R(0,0,0,0),x)*[1+x]^-1
          + 10240*H(R(0,0,0,0),x)*[1+x]^-1*z2
          + 25024*H(R(0,0,0,0),x)*x
          - 7680*H(R(0,0,0,0),x)*z2
          + 7680*H(R(0,0,0,0),x)*z2*x
          - 21440*H(R(0,0,0,0,0),x)
          + 23680*H(R(0,0,0,0,0),x)*[1+x]^-1
          + 12480*H(R(0,0,0,0,0),x)*x
          + 7680*H(R(0,0,0,0,0,0),x)
          - 9216*H(R(0,0,0,0,0,0),x)*[1+x]^-1
          - 7680*H(R(0,0,0,0,0,0),x)*x
          - 7232/3*H(R(1,0),x)
          + 7232/3*H(R(1,0),x)*x
          - 384*H(R(1,0),x)*z3
          + 384*H(R(1,0),x)*z3*x
          - 960*H(R(1,0),x)*z2
          + 960*H(R(1,0),x)*z2*x
          - 7168/3*H(R(1,0,0),x)
          + 7168/3*H(R(1,0,0),x)*x
          - 512*H(R(1,0,0),x)*z2
          + 512*H(R(1,0,0),x)*z2*x
          - 12800/3*H(R(1,1,0),x)
          + 12800/3*H(R(1,1,0),x)*x
          - 512*H(R(1,1,0),x)*z2
          + 512*H(R(1,1,0),x)*z2*x
          - 12800/3*H(R(1,2),x)
          + 12800/3*H(R(1,2),x)*x
          - 512*H(R(1,2),x)*z2
          + 512*H(R(1,2),x)*z2*x
          - 7232/3*H(R(2),x)
          + 7232/3*H(R(2),x)*x
          - 384*H(R(2),x)*z3
          + 384*H(R(2),x)*z3*x
          - 960*H(R(2),x)*z2
          + 960*H(R(2),x)*z2*x
          - 5600/3*H(R(2,0),x)
          + 384*H(R(2,0),x)*[1+x]^-1
          - 768*H(R(2,0),x)*[1+x]^-1*z3
          - 384*H(R(2,0),x)*[1+x]^-1*z2
          + 3296*H(R(2,0),x)*x
          + 384*H(R(2,0),x)*z3
          - 384*H(R(2,0),x)*z3*x
          - 448*H(R(2,0),x)*z2
          + 192*H(R(2,0),x)*z2*x
          - 3584/3*H(R(2,0,0),x)
          - 1024*H(R(2,0,0),x)*[1+x]^-1*z2
          - 3584/3*H(R(2,0,0),x)*x
          + 512*H(R(2,0,0),x)*z2
          - 512*H(R(2,0,0),x)*z2*x
          - 12800/3*H(R(2,1),x)
          + 12800/3*H(R(2,1),x)*x
          - 512*H(R(2,1),x)*z2
          + 512*H(R(2,1),x)*z2*x
          - 6400/3*H(R(2,1,0),x)
          - 1024*H(R(2,1,0),x)*[1+x]^-1*z2
          - 6400/3*H(R(2,1,0),x)*x
          + 512*H(R(2,1,0),x)*z2
          - 512*H(R(2,1,0),x)*z2*x
          - 6400/3*H(R(2,2),x)
          - 1024*H(R(2,2),x)*[1+x]^-1*z2
          - 6400/3*H(R(2,2),x)*x
          + 512*H(R(2,2),x)*z2
          - 512*H(R(2,2),x)*z2*x
          - 1344*H(R(3),x)
          + 768*H(R(3),x)*[1+x]^-1
          - 1536*H(R(3),x)*[1+x]^-1*z3
          - 768*H(R(3),x)*[1+x]^-1*z2
          + 12608/3*H(R(3),x)*x
          + 768*H(R(3),x)*z3
          - 768*H(R(3),x)*z3*x
          - 384*H(R(3),x)*z2
          - 128*H(R(3),x)*z2*x
          - 5216*H(R(3,0),x)
          + 19648/3*H(R(3,0),x)*[1+x]^-1
          - 1792*H(R(3,0),x)*[1+x]^-1*z2
          + 3104/3*H(R(3,0),x)*x
          + 896*H(R(3,0),x)*z2
          - 896*H(R(3,0),x)*z2*x
          - 1024/3*H(R(3,0,0),x)
          - 1024/3*H(R(3,0,0),x)*[1+x]^-1
          - 5120/3*H(R(3,0,0),x)*x
          - 12800/3*H(R(3,1),x)
          - 2048*H(R(3,1),x)*[1+x]^-1*z2
          - 12800/3*H(R(3,1),x)*x
          + 1024*H(R(3,1),x)*z2
          - 1024*H(R(3,1),x)*z2*x
          + 1792/3*H(R(3,1,0),x)
          - 6656/3*H(R(3,1,0),x)*[1+x]^-1
          - 7936/3*H(R(3,1,0),x)*x
          + 1792/3*H(R(3,2),x)
          - 6656/3*H(R(3,2),x)*[1+x]^-1
          - 7936/3*H(R(3,2),x)*x
          - 12064*H(R(4),x)
          + 19648*H(R(4),x)*[1+x]^-1
          - 2304*H(R(4),x)*[1+x]^-1*z2
          + 6688*H(R(4),x)*x
          + 1152*H(R(4),x)*z2
          - 1152*H(R(4),x)*z2*x
          - 7616/3*H(R(4,0),x)
          + 1408*H(R(4,0),x)*[1+x]^-1
          - 8512/3*H(R(4,0),x)*x
          + 512*H(R(4,0,0),x)
          - 1024*H(R(4,0,0),x)*[1+x]^-1
          - 512*H(R(4,0,0),x)*x
          + 1792*H(R(4,1),x)
          - 6656*H(R(4,1),x)*[1+x]^-1
          - 7936*H(R(4,1),x)*x
          + 512*H(R(4,1,0),x)
          - 1024*H(R(4,1,0),x)*[1+x]^-1
          - 512*H(R(4,1,0),x)*x
          + 512*H(R(4,2),x)
          - 1024*H(R(4,2),x)*[1+x]^-1
          - 512*H(R(4,2),x)*x
          - 24320/3*H(R(5),x)
          + 7680*H(R(5),x)*[1+x]^-1
          - 3328/3*H(R(5),x)*x
          + 2432*H(R(5,0),x)
          - 4096*H(R(5,0),x)*[1+x]^-1
          - 2432*H(R(5,0),x)*x
          + 2048*H(R(5,1),x)
          - 4096*H(R(5,1),x)*[1+x]^-1
          - 2048*H(R(5,1),x)*x
          + 7040*H(R(6),x)
          - 10240*H(R(6),x)*[1+x]^-1
          - 7040*H(R(6),x)*x
          )
       + nf*cf^2*[ca-2cf] * (
          - 768*H(R(-4,0),x)
          + 1024*H(R(-4,0),x)*[1+x]^-1
          + 768*H(R(-4,0),x)*x
          - 512/3*H(R(-3),x)*z2
          + 512/3*H(R(-3),x)*z2*x
          + 1024/3*H(R(-3,-1,0),x)
          - 2048/3*H(R(-3,-1,0),x)*[1+x]^-1
          - 1024/3*H(R(-3,-1,0),x)*x
          - 640*H(R(-3,0),x)
          + 4352/3*H(R(-3,0),x)*[1+x]^-1
          + 1664*H(R(-3,0),x)*x
          - 1024*H(R(-3,0,0),x)
          + 1536*H(R(-3,0,0),x)*[1+x]^-1
          + 1024*H(R(-3,0,0),x)*x
          + 1024/3*H(R(-3,2),x)
          - 1024/3*H(R(-3,2),x)*[1+x]^-1
          - 1024/3*H(R(-3,2),x)*x
          + 2560/3*H(R(-2),x)*[1+x]^-1*z3
          - 5888/3*H(R(-2),x)*[1+x]^-1*z2
          - 1280/3*H(R(-2),x)*z3
          + 1280/3*H(R(-2),x)*z3*x
          + 2432/3*H(R(-2),x)*z2
          - 1152*H(R(-2),x)*z2*x
          + 1024/3*H(R(-2,-2,0),x)
          - 2048/3*H(R(-2,-2,0),x)*[1+x]^-1
          - 1024/3*H(R(-2,-2,0),x)*x
          - 2048/3*H(R(-2,-1),x)*[1+x]^-1*z2
          + 1024/3*H(R(-2,-1),x)*z2
          - 1024/3*H(R(-2,-1),x)*z2*x
          + 512*H(R(-2,-1,0),x)
          - 5120/3*H(R(-2,-1,0),x)*[1+x]^-1
          - 3584/3*H(R(-2,-1,0),x)*x
          + 512*H(R(-2,-1,0,0),x)
          - 1024*H(R(-2,-1,0,0),x)*[1+x]^-1
          - 512*H(R(-2,-1,0,0),x)*x
          - 1024/3*H(R(-2,-1,2),x)
          + 2048/3*H(R(-2,-1,2),x)*[1+x]^-1
          + 1024/3*H(R(-2,-1,2),x)*x
          + 864*H(R(-2,0),x)
          - 448*H(R(-2,0),x)*[1+x]^-1
          + 512/3*H(R(-2,0),x)*[1+x]^-1*z2
          + 416*H(R(-2,0),x)*x
          - 512/3*H(R(-2,0),x)*z2
          + 512/3*H(R(-2,0),x)*z2*x
          - 2624/3*H(R(-2,0,0),x)
          + 7808/3*H(R(-2,0,0),x)*[1+x]^-1
          + 7744/3*H(R(-2,0,0),x)*x
          - 1024*H(R(-2,0,0,0),x)
          + 1792*H(R(-2,0,0,0),x)*[1+x]^-1
          + 1024*H(R(-2,0,0,0),x)*x
          - 1664/3*H(R(-2,2),x)
          + 3328/3*H(R(-2,2),x)*[1+x]^-1
          + 1664/3*H(R(-2,2),x)*x
          + 256*H(R(-2,2,0),x)
          - 1024/3*H(R(-2,2,0),x)*[1+x]^-1
          - 256*H(R(-2,2,0),x)*x
          + 1024/3*H(R(-2,2,1),x)
          - 2048/3*H(R(-2,2,1),x)*[1+x]^-1
          - 1024/3*H(R(-2,2,1),x)*x
          + 512*H(R(-2,3),x)
          - 2048/3*H(R(-2,3),x)*[1+x]^-1
          - 512*H(R(-2,3),x)*x
          + 1024/3*H(R(-1,-3,0),x)
          - 2048/3*H(R(-1,-3,0),x)*[1+x]^-1
          - 1024/3*H(R(-1,-3,0),x)*x
          - 2048/3*H(R(-1,-2),x)*[1+x]^-1*z2
          + 1024/3*H(R(-1,-2),x)*z2
          - 1024/3*H(R(-1,-2),x)*z2*x
          + 512*H(R(-1,-2,0),x)
          - 5120/3*H(R(-1,-2,0),x)*[1+x]^-1
          - 3584/3*H(R(-1,-2,0),x)*x
          + 512*H(R(-1,-2,0,0),x)
          - 1024*H(R(-1,-2,0,0),x)*[1+x]^-1
          - 512*H(R(-1,-2,0,0),x)*x
          - 1024/3*H(R(-1,-2,2),x)
          + 2048/3*H(R(-1,-2,2),x)*[1+x]^-1
          + 1024/3*H(R(-1,-2,2),x)*x
          - 2048/3*H(R(-1,-1,0),x)*[1+x]^-1*z2
          + 1024/3*H(R(-1,-1,0),x)*z2
          - 1024/3*H(R(-1,-1,0),x)*z2*x
          + 1024*H(R(-1,-1,0,0),x)
          - 10240/3*H(R(-1,-1,0,0),x)*[1+x]^-1
          - 7168/3*H(R(-1,-1,0,0),x)*x
          + 512*H(R(-1,-1,0,0,0),x)
          - 1024*H(R(-1,-1,0,0,0),x)*[1+x]^-1
          - 512*H(R(-1,-1,0,0,0),x)*x
          - 1024/3*H(R(-1,-1,2,0),x)
          + 2048/3*H(R(-1,-1,2,0),x)*[1+x]^-1
          + 1024/3*H(R(-1,-1,2,0),x)*x
          - 2048/3*H(R(-1,-1,3),x)
          + 4096/3*H(R(-1,-1,3),x)*[1+x]^-1
          + 2048/3*H(R(-1,-1,3),x)*x
          + 2560/3*H(R(-1,0),x)*[1+x]^-1*z3
          - 5888/3*H(R(-1,0),x)*[1+x]^-1*z2
          - 1280/3*H(R(-1,0),x)*z3
          + 1280/3*H(R(-1,0),x)*z3*x
          + 2432/3*H(R(-1,0),x)*z2
          - 1152*H(R(-1,0),x)*z2*x
          + 1728*H(R(-1,0,0),x)
          - 896*H(R(-1,0,0),x)*[1+x]^-1
          + 1024/3*H(R(-1,0,0),x)*[1+x]^-1*z2
          + 832*H(R(-1,0,0),x)*x
          - 512/3*H(R(-1,0,0),x)*z2
          + 512/3*H(R(-1,0,0),x)*z2*x
          - 704*H(R(-1,0,0,0),x)
          + 3456*H(R(-1,0,0,0),x)*[1+x]^-1
          + 2752*H(R(-1,0,0,0),x)*x
          - 1024*H(R(-1,0,0,0,0),x)
          + 2048*H(R(-1,0,0,0,0),x)*[1+x]^-1
          + 1024*H(R(-1,0,0,0,0),x)*x
          - 1664/3*H(R(-1,2,0),x)
          + 3328/3*H(R(-1,2,0),x)*[1+x]^-1
          + 1664/3*H(R(-1,2,0),x)*x
          + 512/3*H(R(-1,2,0,0),x)
          - 1024/3*H(R(-1,2,0,0),x)*[1+x]^-1
          - 512/3*H(R(-1,2,0,0),x)*x
          + 1024/3*H(R(-1,2,1,0),x)
          - 2048/3*H(R(-1,2,1,0),x)*[1+x]^-1
          - 1024/3*H(R(-1,2,1,0),x)*x
          + 1024/3*H(R(-1,2,2),x)
          - 2048/3*H(R(-1,2,2),x)*[1+x]^-1
          - 1024/3*H(R(-1,2,2),x)*x
          - 3328/3*H(R(-1,3),x)
          + 6656/3*H(R(-1,3),x)*[1+x]^-1
          + 3328/3*H(R(-1,3),x)*x
          + 1024/3*H(R(-1,3,0),x)
          - 2048/3*H(R(-1,3,0),x)*[1+x]^-1
          - 1024/3*H(R(-1,3,0),x)*x
          + 2048/3*H(R(-1,3,1),x)
          - 4096/3*H(R(-1,3,1),x)*[1+x]^-1
          - 2048/3*H(R(-1,3,1),x)*x
          + 512*H(R(-1,4),x)
          - 1024*H(R(-1,4),x)*[1+x]^-1
          - 512*H(R(-1,4),x)*x
          - 1072*H(R(0),x)
          + 5056/3*H(R(0),x)*[1+x]^-1*z3
          - 224*H(R(0),x)*[1+x]^-1*z2
          + 64/3*H(R(0),x)*[1+x]^-1*z2^2
          + 1072*H(R(0),x)*x
          - 3104/3*H(R(0),x)*z3
          + 3616/3*H(R(0),x)*z3*x
          + 688*H(R(0),x)*z2
          + 1904/3*H(R(0),x)*z2*x
          - 32/15*H(R(0),x)*z2^2
          + 32/15*H(R(0),x)*z2^2*x
          - 3904/3*H(R(0,0),x)
          - 256/3*H(R(0,0),x)*[1+x]^-1*z3
          + 5504/3*H(R(0,0),x)*[1+x]^-1*z2
          - 448/3*H(R(0,0),x)*x
          + 128/3*H(R(0,0),x)*z3
          - 128/3*H(R(0,0),x)*z3*x
          - 2368/3*H(R(0,0),x)*z2
          + 3904/3*H(R(0,0),x)*z2*x
          - 1552*H(R(0,0,0),x)
          + 672*H(R(0,0,0),x)*[1+x]^-1
          + 512*H(R(0,0,0),x)*[1+x]^-1*z2
          - 1520*H(R(0,0,0),x)*x
          - 256*H(R(0,0,0),x)*z2
          + 256*H(R(0,0,0),x)*z2*x
          + 1024/3*H(R(0,0,0,0),x)
          - 3584/3*H(R(0,0,0,0),x)*[1+x]^-1
          - 2048*H(R(0,0,0,0),x)*x
          + 960*H(R(0,0,0,0,0),x)
          - 1280*H(R(0,0,0,0,0),x)*[1+x]^-1
          - 960*H(R(0,0,0,0,0),x)*x
          - 1088/3*H(R(1,0),x)
          + 1088/3*H(R(1,0),x)*x
          + 512/3*H(R(1,0,0),x)
          - 512/3*H(R(1,0,0),x)*x
          + 1024/3*H(R(1,1,0),x)
          - 1024/3*H(R(1,1,0),x)*x
          + 1024/3*H(R(1,2),x)
          - 1024/3*H(R(1,2),x)*x
          - 1088/3*H(R(2),x)
          + 1088/3*H(R(2),x)*x
          - 512/3*H(R(2,0),x)
          - 512*H(R(2,0),x)*x
          + 256/3*H(R(2,0,0),x)
          + 256/3*H(R(2,0,0),x)*x
          + 1024/3*H(R(2,1),x)
          - 1024/3*H(R(2,1),x)*x
          + 512/3*H(R(2,1,0),x)
          + 512/3*H(R(2,1,0),x)*x
          + 512/3*H(R(2,2),x)
          + 512/3*H(R(2,2),x)*x
          - 512*H(R(3),x)
          - 2560/3*H(R(3),x)*x
          + 320*H(R(3,0),x)
          - 1664/3*H(R(3,0),x)*[1+x]^-1
          - 448/3*H(R(3,0),x)*x
          - 256/3*H(R(3,0,0),x)
          + 512/3*H(R(3,0,0),x)*[1+x]^-1
          + 256/3*H(R(3,0,0),x)*x
          + 1024/3*H(R(3,1),x)
          + 1024/3*H(R(3,1),x)*x
          - 512/3*H(R(3,1,0),x)
          + 1024/3*H(R(3,1,0),x)*[1+x]^-1
          + 512/3*H(R(3,1,0),x)*x
          - 512/3*H(R(3,2),x)
          + 1024/3*H(R(3,2),x)*[1+x]^-1
          + 512/3*H(R(3,2),x)*x
          + 704*H(R(4),x)
          - 1664*H(R(4),x)*[1+x]^-1
          - 704*H(R(4),x)*x
          - 512/3*H(R(4,0),x)
          + 256*H(R(4,0),x)*[1+x]^-1
          + 512/3*H(R(4,0),x)*x
          - 512*H(R(4,1),x)
          + 1024*H(R(4,1),x)*[1+x]^-1
          + 512*H(R(4,1),x)*x
          - 512/3*H(R(5),x)
          + 512/3*H(R(5),x)*x
          );

L [dP3TSsea] =

       - nf*cf*[dabc^2/nr] * (
          - 2048*H(R(-5,0),x)
          + 2048*H(R(-5,0),x)*x
          + 6144*H(R(-4),x)*z2
          - 6144*H(R(-4),x)*z2*x
          + 6144*H(R(-4,-1,0),x)
          - 6144*H(R(-4,-1,0),x)*x
          + 1536*H(R(-4,0),x)
          - 3072*H(R(-4,0),x)*x
          + 4096*H(R(-4,0),x)*x^2
          - 5632*H(R(-4,0,0),x)
          + 5632*H(R(-4,0,0),x)*x
          - 3072*H(R(-4,2),x)
          + 3072*H(R(-4,2),x)*x
          + 7168*H(R(-3),x)*z3
          - 7168*H(R(-3),x)*z3*x
          - 3584*H(R(-3),x)*z2
          + 3584*H(R(-3),x)*z2*x
          - 8192*H(R(-3),x)*z2*x^2
          + 6144*H(R(-3,-2,0),x)
          - 6144*H(R(-3,-2,0),x)*x
          - 8192*H(R(-3,-1),x)*z2
          + 8192*H(R(-3,-1),x)*z2*x
          - 8192*H(R(-3,-1,-1,0),x)
          + 8192*H(R(-3,-1,-1,0),x)*x
          - 1024*H(R(-3,-1,0),x)
          + 5120*H(R(-3,-1,0),x)*x
          - 16384/3*H(R(-3,-1,0),x)*x^2
          + 10240*H(R(-3,-1,0,0),x)
          - 10240*H(R(-3,-1,0,0),x)*x
          + 4096*H(R(-3,-1,2),x)
          - 4096*H(R(-3,-1,2),x)*x
          - 6400/3*H(R(-3,0),x)
          - 18688/3*H(R(-3,0),x)*x
          + 6144*H(R(-3,0),x)*z2
          - 6144*H(R(-3,0),x)*z2*x
          + 3072*H(R(-3,0,0),x)
          - 5120*H(R(-3,0,0),x)*x
          + 8192*H(R(-3,0,0),x)*x^2
          - 6656*H(R(-3,0,0,0),x)
          + 6656*H(R(-3,0,0,0),x)*x
          + 3072*H(R(-3,2),x)
          - 1024*H(R(-3,2),x)*x
          + 16384/3*H(R(-3,2),x)*x^2
          - 1024*H(R(-3,2,0),x)
          + 1024*H(R(-3,2,0),x)*x
          - 4096*H(R(-3,3),x)
          + 4096*H(R(-3,3),x)*x
          - 14336/3*H(R(-2),x)*z3*x^-1
          - 1792*H(R(-2),x)*z3
          - 1792*H(R(-2),x)*z3*x
          - 14336/3*H(R(-2),x)*z3*x^2
          + 3456*H(R(-2),x)*z2
          + 3456*H(R(-2),x)*z2*x
          + 4096*H(R(-2,-3,0),x)
          - 4096*H(R(-2,-3,0),x)*x
          - 4096*H(R(-2,-2),x)*z2
          + 4096*H(R(-2,-2),x)*z2*x
          - 4096*H(R(-2,-2,-1,0),x)
          + 4096*H(R(-2,-2,-1,0),x)*x
          + 512*H(R(-2,-2,0),x)
          - 4096/3*H(R(-2,-2,0),x)*x^-1
          + 3584*H(R(-2,-2,0),x)*x
          - 4096*H(R(-2,-2,0),x)*x^2
          + 7168*H(R(-2,-2,0,0),x)
          - 7168*H(R(-2,-2,0,0),x)*x
          + 2048*H(R(-2,-2,2),x)
          - 2048*H(R(-2,-2,2),x)*x
          + 4096*H(R(-2,-1),x)*z2*x^-1
          + 4096*H(R(-2,-1),x)*z2*x^2
          - 4096*H(R(-2,-1,-2,0),x)
          + 4096*H(R(-2,-1,-2,0),x)*x
          - 2048*H(R(-2,-1,-1,0),x)
          + 8192/3*H(R(-2,-1,-1,0),x)*x^-1
          - 2048*H(R(-2,-1,-1,0),x)*x
          + 8192/3*H(R(-2,-1,-1,0),x)*x^2
          - 8192*H(R(-2,-1,-1,0,0),x)
          + 8192*H(R(-2,-1,-1,0,0),x)*x
          + 12544/3*H(R(-2,-1,0),x)
          + 12544/3*H(R(-2,-1,0),x)*x
          - 4096*H(R(-2,-1,0),x)*z2
          + 4096*H(R(-2,-1,0),x)*z2*x
          - 512*H(R(-2,-1,0,0),x)
          - 8192/3*H(R(-2,-1,0,0),x)*x^-1
          + 5632*H(R(-2,-1,0,0),x)*x
          - 8192*H(R(-2,-1,0,0),x)*x^2
          + 9216*H(R(-2,-1,0,0,0),x)
          - 9216*H(R(-2,-1,0,0,0),x)*x
          - 1024*H(R(-2,-1,2),x)
          - 8192/3*H(R(-2,-1,2),x)*x^-1
          - 1024*H(R(-2,-1,2),x)*x
          - 8192/3*H(R(-2,-1,2),x)*x^2
          + 2048*H(R(-2,-1,2,0),x)
          - 2048*H(R(-2,-1,2,0),x)*x
          + 4096*H(R(-2,-1,3),x)
          - 4096*H(R(-2,-1,3),x)*x
          - 5248/3*H(R(-2,0),x)
          - 5248/3*H(R(-2,0),x)*x
          + 3584*H(R(-2,0),x)*z3
          - 3584*H(R(-2,0),x)*z3*x
          - 10240/3*H(R(-2,0),x)*z2*x^-1
          - 3840*H(R(-2,0),x)*z2
          - 256*H(R(-2,0),x)*z2*x
          - 22528/3*H(R(-2,0),x)*z2*x^2
          - 14720/3*H(R(-2,0,0),x)
          - 27008/3*H(R(-2,0,0),x)*x
          + 4096*H(R(-2,0,0),x)*z2
          - 4096*H(R(-2,0,0),x)*z2*x
          + 3584*H(R(-2,0,0,0),x)
          + 4096/3*H(R(-2,0,0,0),x)*x^-1
          - 4096*H(R(-2,0,0,0),x)*x
          + 28672/3*H(R(-2,0,0,0),x)*x^2
          - 4096*H(R(-2,0,0,0,0),x)
          + 4096*H(R(-2,0,0,0,0),x)*x
          - 4096/3*H(R(-2,2),x)
          - 4096/3*H(R(-2,2),x)*x
          + 3584*H(R(-2,2,0),x)
          + 4096/3*H(R(-2,2,0),x)*x^-1
          + 1536*H(R(-2,2,0),x)*x
          + 4096*H(R(-2,2,0),x)*x^2
          + 4096*H(R(-2,2,1),x)
          + 8192/3*H(R(-2,2,1),x)*x^-1
          + 4096*H(R(-2,2,1),x)*x
          + 8192/3*H(R(-2,2,1),x)*x^2
          + 5632*H(R(-2,3),x)
          + 8192/3*H(R(-2,3),x)*x^-1
          + 1536*H(R(-2,3),x)*x
          + 8192*H(R(-2,3),x)*x^2
          - 1024*H(R(-2,3,0),x)
          + 1024*H(R(-2,3,0),x)*x
          - 3072*H(R(-2,4),x)
          + 3072*H(R(-2,4),x)*x
          + 2048*H(R(-1,-3,0),x)
          - 8192/3*H(R(-1,-3,0),x)*x^-1
          + 2048*H(R(-1,-3,0),x)*x
          - 8192/3*H(R(-1,-3,0),x)*x^2
          + 4096*H(R(-1,-2),x)*z2*x^-1
          + 4096*H(R(-1,-2),x)*z2*x^2
          - 2048*H(R(-1,-2,-1,0),x)
          + 8192/3*H(R(-1,-2,-1,0),x)*x^-1
          - 2048*H(R(-1,-2,-1,0),x)*x
          + 8192/3*H(R(-1,-2,-1,0),x)*x^2
          + 12544/3*H(R(-1,-2,0),x)
          + 12544/3*H(R(-1,-2,0),x)*x
          + 2560*H(R(-1,-2,0,0),x)
          - 16384/3*H(R(-1,-2,0,0),x)*x^-1
          + 2560*H(R(-1,-2,0,0),x)*x
          - 16384/3*H(R(-1,-2,0,0),x)*x^2
          - 1024*H(R(-1,-2,2),x)
          - 8192/3*H(R(-1,-2,2),x)*x^-1
          - 1024*H(R(-1,-2,2),x)*x
          - 8192/3*H(R(-1,-2,2),x)*x^2
          - 2048*H(R(-1,-1,-2,0),x)
          + 8192/3*H(R(-1,-1,-2,0),x)*x^-1
          - 2048*H(R(-1,-1,-2,0),x)*x
          + 8192/3*H(R(-1,-1,-2,0),x)*x^2
          - 4096*H(R(-1,-1,-1,0,0),x)
          + 16384/3*H(R(-1,-1,-1,0,0),x)*x^-1
          - 4096*H(R(-1,-1,-1,0,0),x)*x
          + 16384/3*H(R(-1,-1,-1,0,0),x)*x^2
          + 4096*H(R(-1,-1,0),x)*z2*x^-1
          + 4096*H(R(-1,-1,0),x)*z2*x^2
          + 25088/3*H(R(-1,-1,0,0),x)
          + 25088/3*H(R(-1,-1,0,0),x)*x
          + 1536*H(R(-1,-1,0,0,0),x)
          - 8192*H(R(-1,-1,0,0,0),x)*x^-1
          + 1536*H(R(-1,-1,0,0,0),x)*x
          - 8192*H(R(-1,-1,0,0,0),x)*x^2
          - 1024*H(R(-1,-1,2,0),x)
          - 8192/3*H(R(-1,-1,2,0),x)*x^-1
          - 1024*H(R(-1,-1,2,0),x)*x
          - 8192/3*H(R(-1,-1,2,0),x)*x^2
          - 2048*H(R(-1,-1,3),x)
          - 16384/3*H(R(-1,-1,3),x)*x^-1
          - 2048*H(R(-1,-1,3),x)*x
          - 16384/3*H(R(-1,-1,3),x)*x^2
          - 14336/3*H(R(-1,0),x)*z3*x^-1
          - 1792*H(R(-1,0),x)*z3
          - 1792*H(R(-1,0),x)*z3*x
          - 14336/3*H(R(-1,0),x)*z3*x^2
          + 3456*H(R(-1,0),x)*z2
          + 3456*H(R(-1,0),x)*z2*x
          - 10496/3*H(R(-1,0,0),x)
          - 10496/3*H(R(-1,0,0),x)*x
          - 20480/3*H(R(-1,0,0),x)*z2*x^-1
          - 4096*H(R(-1,0,0),x)*z2
          - 4096*H(R(-1,0,0),x)*z2*x
          - 20480/3*H(R(-1,0,0),x)*z2*x^2
          - 8320*H(R(-1,0,0,0),x)
          - 8320*H(R(-1,0,0,0),x)*x
          + 2048*H(R(-1,0,0,0,0),x)
          + 16384/3*H(R(-1,0,0,0,0),x)*x^-1
          + 2048*H(R(-1,0,0,0,0),x)*x
          + 16384/3*H(R(-1,0,0,0,0),x)*x^2
          - 4096/3*H(R(-1,2,0),x)
          - 4096/3*H(R(-1,2,0),x)*x
          + 4096*H(R(-1,2,0,0),x)
          + 8192/3*H(R(-1,2,0,0),x)*x^-1
          + 4096*H(R(-1,2,0,0),x)*x
          + 8192/3*H(R(-1,2,0,0),x)*x^2
          + 4096*H(R(-1,2,1,0),x)
          + 8192/3*H(R(-1,2,1,0),x)*x^-1
          + 4096*H(R(-1,2,1,0),x)*x
          + 8192/3*H(R(-1,2,1,0),x)*x^2
          + 4096*H(R(-1,2,2),x)
          + 8192/3*H(R(-1,2,2),x)*x^-1
          + 4096*H(R(-1,2,2),x)*x
          + 8192/3*H(R(-1,2,2),x)*x^2
          - 8192/3*H(R(-1,3),x)
          - 8192/3*H(R(-1,3),x)*x
          + 6656*H(R(-1,3,0),x)
          + 16384/3*H(R(-1,3,0),x)*x^-1
          + 6656*H(R(-1,3,0),x)*x
          + 16384/3*H(R(-1,3,0),x)*x^2
          + 8192*H(R(-1,3,1),x)
          + 16384/3*H(R(-1,3,1),x)*x^-1
          + 8192*H(R(-1,3,1),x)*x
          + 16384/3*H(R(-1,3,1),x)*x^2
          + 7680*H(R(-1,4),x)
          + 8192*H(R(-1,4),x)*x^-1
          + 7680*H(R(-1,4),x)*x
          + 8192*H(R(-1,4),x)*x^2
          + 51712/3*H(R(0),x)
          - 51712/3*H(R(0),x)*x
          - 768*H(R(0),x)*z5
          + 1280*H(R(0),x)*z5*x
          - 15616/3*H(R(0),x)*z3
          - 24064/3*H(R(0),x)*z3*x
          - 14528*H(R(0),x)*z2
          + 2752*H(R(0),x)*z2*x
          + 5632*H(R(0),x)*z2*z3
          + 1536*H(R(0),x)*z2*z3*x
          + 3968/5*H(R(0),x)*z2^2
          - 3584*H(R(0),x)*z2^2*x
          - 23552/15*H(R(0),x)*z2^2*x^2
          + 51712/3*H(R(0,0),x)
          - 98176/3*H(R(0,0),x)*x
          + 4096*H(R(0,0),x)*z3
          + 28672/3*H(R(0,0),x)*z3*x^2
          - 12160*H(R(0,0),x)*z2
          - 20096/3*H(R(0,0),x)*z2*x
          + 25344/5*H(R(0,0),x)*z2^2
          + 4352*H(R(0,0),x)*z2^2*x
          + 12160*H(R(0,0,0),x)
          + 8128*H(R(0,0,0),x)*x
          - 6144*H(R(0,0,0),x)*z3
          + 3840*H(R(0,0,0),x)*z2
          + 4608*H(R(0,0,0),x)*z2*x
          + 12288*H(R(0,0,0),x)*z2*x^2
          + 18944/3*H(R(0,0,0,0),x)
          + 29696/3*H(R(0,0,0,0),x)*x
          - 9216*H(R(0,0,0,0),x)*z2
          - 3072*H(R(0,0,0,0),x)*z2*x
          - 2560*H(R(0,0,0,0,0),x)
          - 20480/3*H(R(0,0,0,0,0),x)*x^2
          + 3072*H(R(0,0,0,0,0,0),x)
          + 74944/3*H(R(1,0),x)
          - 74944/3*H(R(1,0),x)*x
          + 1536*H(R(1,0),x)*z3
          - 1536*H(R(1,0),x)*z3*x
          - 6272/3*H(R(1,0),x)*z2
          + 6272/3*H(R(1,0),x)*z2*x
          + 46592/3*H(R(1,0,0),x)
          - 46592/3*H(R(1,0,0),x)*x
          - 4096/3*H(R(1,0,0),x)*z2*x^-1
          + 512*H(R(1,0,0),x)*z2
          - 512*H(R(1,0,0),x)*z2*x
          + 4096/3*H(R(1,0,0),x)*z2*x^2
          - 2112*H(R(1,0,0,0),x)
          + 2112*H(R(1,0,0,0),x)*x
          - 3072*H(R(1,0,0,0,0),x)
          + 3072*H(R(1,0,0,0,0),x)*x
          + 46592/3*H(R(1,1,0),x)
          - 46592/3*H(R(1,1,0),x)*x
          - 4096/3*H(R(1,1,0),x)*z2*x^-1
          - 1024*H(R(1,1,0),x)*z2
          + 1024*H(R(1,1,0),x)*z2*x
          + 4096/3*H(R(1,1,0),x)*z2*x^2
          - 2304*H(R(1,1,0,0,0),x)
          + 2304*H(R(1,1,0,0,0),x)*x
          + 46592/3*H(R(1,2),x)
          - 46592/3*H(R(1,2),x)*x
          - 4096/3*H(R(1,2),x)*z2*x^-1
          - 1024*H(R(1,2),x)*z2
          + 1024*H(R(1,2),x)*z2*x
          + 4096/3*H(R(1,2),x)*z2*x^2
          - 768*H(R(1,2,0,0),x)
          + 768*H(R(1,2,0,0),x)*x
          - 768*H(R(1,3,0),x)
          + 768*H(R(1,3,0),x)*x
          - 2304*H(R(1,4),x)
          + 2304*H(R(1,4),x)*x
          + 74944/3*H(R(2),x)
          - 74944/3*H(R(2),x)*x
          + 1536*H(R(2),x)*z3
          - 1536*H(R(2),x)*z3*x
          - 6272/3*H(R(2),x)*z2
          + 6272/3*H(R(2),x)*z2*x
          + 20544*H(R(2,0),x)
          - 31552/3*H(R(2,0),x)*x
          + 1024*H(R(2,0),x)*z3
          + 1024*H(R(2,0),x)*z3*x
          - 2048/3*H(R(2,0),x)*z2*x^-1
          + 512*H(R(2,0),x)*z2
          + 1024*H(R(2,0),x)*z2*x
          + 2048*H(R(2,0),x)*z2*x^2
          + 18880/3*H(R(2,0,0),x)
          + 23104/3*H(R(2,0,0),x)*x
          - 1024*H(R(2,0,0),x)*z2
          - 1024*H(R(2,0,0),x)*z2*x
          - 1536*H(R(2,0,0,0),x)
          + 2304*H(R(2,0,0,0),x)*x
          - 2048*H(R(2,0,0,0,0),x)
          - 2048*H(R(2,0,0,0,0),x)*x
          + 46592/3*H(R(2,1),x)
          - 46592/3*H(R(2,1),x)*x
          - 4096/3*H(R(2,1),x)*z2*x^-1
          - 1024*H(R(2,1),x)*z2
          + 1024*H(R(2,1),x)*z2*x
          + 4096/3*H(R(2,1),x)*z2*x^2
          + 20992/3*H(R(2,1,0),x)
          + 20992/3*H(R(2,1,0),x)*x
          - 2048*H(R(2,1,0),x)*z2
          - 2048*H(R(2,1,0),x)*z2*x
          - 768*H(R(2,1,0,0),x)
          + 768*H(R(2,1,0,0),x)*x
          - 1536*H(R(2,1,0,0,0),x)
          - 1536*H(R(2,1,0,0,0),x)*x
          + 20992/3*H(R(2,2),x)
          + 20992/3*H(R(2,2),x)*x
          - 2048*H(R(2,2),x)*z2
          - 2048*H(R(2,2),x)*z2*x
          - 512*H(R(2,2,0,0),x)
          - 512*H(R(2,2,0,0),x)*x
          - 768*H(R(2,3),x)
          + 768*H(R(2,3),x)*x
          - 512*H(R(2,3,0),x)
          - 512*H(R(2,3,0),x)*x
          - 1536*H(R(2,4),x)
          - 1536*H(R(2,4),x)*x
          + 76672/3*H(R(3),x)
          - 5504*H(R(3),x)*x
          + 2048*H(R(3),x)*z3
          + 2048*H(R(3),x)*z3*x
          + 512*H(R(3),x)*z2
          + 2560*H(R(3),x)*z2*x
          + 8192/3*H(R(3),x)*z2*x^2
          + 36032/3*H(R(3,0),x)
          + 31040/3*H(R(3,0),x)*x
          - 2048*H(R(3,0),x)*z2
          - 2048*H(R(3,0),x)*z2*x
          - 3584*H(R(3,0,0),x)*x
          - 8192/3*H(R(3,0,0),x)*x^2
          - 1792*H(R(3,0,0,0),x)
          - 1792*H(R(3,0,0,0),x)*x
          + 41984/3*H(R(3,1),x)
          + 41984/3*H(R(3,1),x)*x
          - 4096*H(R(3,1),x)*z2
          - 4096*H(R(3,1),x)*z2*x
          + 512*H(R(3,1,0),x)
          - 4608*H(R(3,1,0),x)*x
          - 8192/3*H(R(3,1,0),x)*x^2
          - 1024*H(R(3,1,0,0),x)
          - 1024*H(R(3,1,0,0),x)*x
          + 512*H(R(3,2),x)
          - 4608*H(R(3,2),x)*x
          - 8192/3*H(R(3,2),x)*x^2
          - 1024*H(R(3,3),x)
          - 1024*H(R(3,3),x)*x
          + 15040*H(R(4),x)
          + 10048*H(R(4),x)*x
          - 3072*H(R(4),x)*z2
          - 3072*H(R(4),x)*z2*x
          - 8448*H(R(4,0),x)*x
          - 20480/3*H(R(4,0),x)*x^2
          + 2304*H(R(4,0,0),x)
          + 2304*H(R(4,0,0),x)*x
          + 1536*H(R(4,1),x)
          - 13824*H(R(4,1),x)*x
          - 8192*H(R(4,1),x)*x^2
          + 3072*H(R(4,1,0),x)
          + 3072*H(R(4,1,0),x)*x
          + 3072*H(R(4,2),x)
          + 3072*H(R(4,2),x)*x
          - 3072*H(R(5),x)
          - 6144*H(R(5),x)*x
          - 32768/3*H(R(5),x)*x^2
          + 7936*H(R(5,0),x)
          + 6912*H(R(5,0),x)*x
          + 12288*H(R(5,1),x)
          + 12288*H(R(5,1),x)*x
          + 8960*H(R(6),x)
          + 3840*H(R(6),x)*x
          );


==> gqq3allN.h <==
* ---------------------------------------------------------------------
*
*   Four-Loop Non-Singlet Splitting Functions in the Planar Limit and Beyond
*   S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt
*   DESY 17-106, Nikhef 2017-034, LTH 1139
*
*   The all-N results at four loops from Section 3 and Appendix D.
*
*   gqq3Lnc gives the large-n_c results from Section 3.
*   Eqs.(3.6),(3.7)
*   gqq3z5N gives the complete z5 contribution from Appendix D.
*   Eqs.(D.1),(D.2)
*
*   Symbols:
*   S nc,ca,cf,nf,[dabc^2/nr],[d4RA/nr],[d4RR/nr];
*   S z3,z4,z5;
*   S N,D1,eta;
*
*   Functions
*   CF S,R,sign;
*
*   z3,z4,z5: the Riemann zeta values, Zeta(n)
*   S(R(...),N) are harmonic sums and sign(N) = (-1)^N.
*   eta = 1/(N*(N+1)), D1 = 1/(N+1).
*   The group factors are explaind in the paper.
*
* ---------------------------------------------------------------------

 L gqq3Lnc = cf*nc^3 * (
        8 * (
          - 64*S(R(1,1,1,3,1),N)
          + 80*S(R(1,1,1,4),N)
          + 64*S(R(1,1,3,1,1),N)
          - 64*S(R(1,1,3,2),N)
          - 48*S(R(1,1,4,1),N)
          + 16*S(R(1,1,5),N)
          - 24*S(R(1,2,2,2),N)
          - 12*S(R(1,2,4),N)
          - 40*S(R(1,3,1,2),N)
          - 40*S(R(1,3,2,1),N)
          + 44*S(R(1,3,3),N)
          - 104*S(R(1,4,1,1),N)
          + 100*S(R(1,4,2),N)
          + 92*S(R(1,5,1),N)
          - 40*S(R(1,6),N)
          - 24*S(R(2,1,2,2),N)
          - 12*S(R(2,1,4),N)
          - 24*S(R(2,2,1,2),N)
          - 24*S(R(2,2,2,1),N)
          + 24*S(R(2,2,3),N)
          - 72*S(R(2,3,1,1),N)
          + 76*S(R(2,3,2),N)
          + 72*S(R(2,4,1),N)
          - 32*S(R(2,5),N)
          - 24*S(R(3,1,1,2),N)
          - 24*S(R(3,1,2,1),N)
          + 28*S(R(3,1,3),N)
          - 24*S(R(3,2,1,1),N)
          + 48*S(R(3,2,2),N)
          + 44*S(R(3,3,1),N)
          - 28*S(R(3,4),N)
          - 24*S(R(4,1,1,1),N)
          + 56*S(R(4,1,2),N)
          + 56*S(R(4,2,1),N)
          - 52*S(R(4,3),N)
          + 88*S(R(5,1,1),N)
          - 72*S(R(5,2),N)
          - 56*S(R(6,1),N)
          + 20*S(R(7),N)
          + 32*S(R(1,1,3,1),N)*eta
          - 40*S(R(1,1,4),N)*eta
          - 32*S(R(1,3,1,1),N)*eta
          + 32*S(R(1,3,2),N)*eta
          + 24*S(R(1,4,1),N)*eta
          - 8*S(R(1,5),N)*eta
          + 12*S(R(2,2,2),N)*eta
          + 6*S(R(2,4),N)*eta
          + 20*S(R(3,1,2),N)*eta
          + 20*S(R(3,2,1),N)*eta
          - 22*S(R(3,3),N)*eta
          + 52*S(R(4,1,1),N)*eta
          - 50*S(R(4,2),N)*eta
          - 46*S(R(5,1),N)*eta
          + 20*S(R(6),N)*eta
          + 16*S(R(1,1,3),N)*eta^2
          + 12*S(R(1,2,2),N)*eta^2
          - 24*S(R(1,2,2),N)*D1^2
          - 12*S(R(1,3,1),N)*eta^2
          - 32*S(R(1,3,1),N)*D1^2
          - 2*S(R(1,4),N)*eta^2
          + 28*S(R(1,4),N)*D1^2
          + 12*S(R(2,1,2),N)*eta^2
          - 24*S(R(2,1,2),N)*D1^2
          + 12*S(R(2,2,1),N)*eta^2
          - 24*S(R(2,2,1),N)*D1^2
          - 20*S(R(2,3),N)*eta^2
          + 24*S(R(2,3),N)*D1^2
          + 32*S(R(3,1,1),N)*eta^2
          - 40*S(R(3,1,1),N)*D1^2
          - 32*S(R(3,2),N)*eta^2
          + 44*S(R(3,2),N)*D1^2
          - 22*S(R(4,1),N)*eta^2
          + 48*S(R(4,1),N)*D1^2
          + 14*S(R(5),N)*eta^2
          - 24*S(R(5),N)*D1^2
          + 12*S(R(1,1,2),N)*eta^3
          + 12*S(R(1,2,1),N)*eta^3
          - 22*S(R(1,3),N)*eta^3
          + 12*S(R(2,1,1),N)*eta^3
          - 18*S(R(2,2),N)*eta^3
          - 12*S(R(2,2),N)*D1^3
          - 8*S(R(3,1),N)*eta^3
          - 16*S(R(3,1),N)*D1^3
          + 11*S(R(4),N)*eta^3
          + 14*S(R(4),N)*D1^3
          + 12*S(R(1,1,1),N)*eta^4
          - 24*S(R(1,1,1),N)*D1^4
          - 17*S(R(1,2),N)*eta^4
          + 12*S(R(1,2),N)*D1^4
          - 17*S(R(2,1),N)*eta^4
          + 12*S(R(2,1),N)*D1^4
          + 27/2*S(R(3),N)*eta^4
          - 4*S(R(3),N)*D1^4
          - 22*S(R(1,1),N)*eta^5
          - 40*S(R(1,1),N)*D1^5
          + 29/2*S(R(2),N)*eta^5
          + 20*S(R(2),N)*D1^5
          + 7*S(R(1),N)*eta^6
          - 15*S(R(1),N)*D1^6
          - 5/4*eta^7
          - 5/2*D1^7
          )
      + 4/3 * (
          - 64*S(R(1,1,3,1),N)
          + 80*S(R(1,1,4),N)
          - 88*S(R(1,2,3),N)
          - 112*S(R(1,3,1,1),N)
          - 152*S(R(1,3,2),N)
          - 224*S(R(1,4,1),N)
          + 280*S(R(1,5),N)
          - 88*S(R(2,1,3),N)
          - 156*S(R(2,2,2),N)
          - 176*S(R(2,3,1),N)
          + 186*S(R(2,4),N)
          - 172*S(R(3,1,2),N)
          - 172*S(R(3,2,1),N)
          + 286*S(R(3,3),N)
          - 148*S(R(4,1,1),N)
          + 342*S(R(4,2),N)
          + 378*S(R(5,1),N)
          - 260*S(R(6),N)
          - 240*S(R(1,1,3),N)*eta
          + 144*S(R(1,2,2),N)*eta
          + 416*S(R(1,3,1),N)*eta
          - 184*S(R(1,4),N)*eta
          + 144*S(R(2,1,2),N)*eta
          + 144*S(R(2,2,1),N)*eta
          + 20*S(R(2,3),N)*eta
          + 344*S(R(3,1,1),N)*eta
          - 212*S(R(3,2),N)*eta
          - 296*S(R(4,1),N)*eta
          + 4*S(R(5),N)*eta
          + 216*S(R(1,1,2),N)*eta^2
          + 216*S(R(1,2,1),N)*eta^2
          - 158*S(R(1,3),N)*eta^2
          - 88*S(R(1,3),N)*D1^2
          + 216*S(R(2,1,1),N)*eta^2
          - 216*S(R(2,2),N)*eta^2
          - 228*S(R(2,2),N)*D1^2
          - 252*S(R(3,1),N)*eta^2
          - 304*S(R(3,1),N)*D1^2
          + 103*S(R(4),N)*eta^2
          + 310*S(R(4),N)*D1^2
          + 288*S(R(1,1,1),N)*eta^3
          - 274*S(R(1,2),N)*eta^3
          - 24*S(R(1,2),N)*D1^3
          - 274*S(R(2,1),N)*eta^3
          - 24*S(R(2,1),N)*D1^3
          + 160*S(R(3),N)*eta^3
          - 20*S(R(3),N)*D1^3
          - 436*S(R(1,1),N)*eta^4
          - 420*S(R(1,1),N)*D1^4
          + 229*S(R(2),N)*eta^4
          + 192*S(R(2),N)*D1^4
          + 108*S(R(1),N)*eta^5
          - 368*S(R(1),N)*D1^5
          - 25/2*eta^6
          - 95*D1^6
          )
      +  2/9* (
          + 3216*S(R(1,2,2),N)
          + 5788*S(R(1,3,1),N)
          - 4745*S(R(1,4),N)
          + 3216*S(R(2,1,2),N)
          + 3216*S(R(2,2,1),N)
          - 3635*S(R(2,3),N)
          + 3684*S(R(3,1,1),N)
          - 5581*S(R(3,2),N)
          - 6899*S(R(4,1),N)
          + 4086*S(R(5),N)
          + 1272*S(R(1,3),N)*eta
          - 912*S(R(2,2),N)*eta
          - 3350*S(R(3,1),N)*eta
          + 3233/2*S(R(4),N)*eta
          + 864*S(R(1,1,1),N)*eta^2
          - 1446*S(R(1,2),N)*eta^2
          + 4416*S(R(1,2),N)*D1^2
          - 1446*S(R(2,1),N)*eta^2
          + 4416*S(R(2,1),N)*D1^2
          + 1051*S(R(3),N)*eta^2
          - 5099*S(R(3),N)*D1^2
          - 2070*S(R(1,1),N)*eta^3
          - 1704*S(R(1,1),N)*D1^3
          + 3187/2*S(R(2),N)*eta^3
          + 3432*S(R(2),N)*D1^3
          + 1789*S(R(1),N)*eta^4
          - 2985*S(R(1),N)*D1^4
          - 498*eta^5
          - 1254*D1^5
          )
      + 1/27* (
          + 14240*S(R(1,3),N)
          + 18058*S(R(2,2),N)
          + 22200*S(R(3,1),N)
          - 55291/2*S(R(4),N)
          - 27576*S(R(1,2),N)*eta
          - 27576*S(R(2,1),N)*eta
          + 17492*S(R(3),N)*eta
          - 31698*S(R(1,1),N)*eta^2
          - 8064*S(R(1,1),N)*D1^2
          + 23689*S(R(2),N)*eta^2
          + 46306*S(R(2),N)*D1^2
          + 32625*S(R(1),N)*eta^3
          - 14304*S(R(1),N)*D1^3
          - 12997/2*eta^4
          - 9883/2*D1^4
          - 88832/3*S(R(1,2),N)
          - 88832/3*S(R(2,1),N)
          + 71591/2*S(R(3),N)
          + 828*S(R(1,1),N)*eta
          - 18725/3*S(R(2),N)*eta
          + 19757/6*S(R(1),N)*eta^2
          - 261590/3*S(R(1),N)*D1^2
          - 15469/3*eta^3
          - 205282/3*D1^3
          - 24211*S(R(2),N)
          + 278627/3*S(R(1),N)*eta
          - 231341/6*eta^2
          - 134154*D1^2
          + 84278/3*S(R(1),N)
          + 534767/12*eta
          + 1379569/192
          )
       + 32/3*z3 * (
          + 6*S(R(4),N)
          - 6*S(R(3,1),N)
          - 6*S(R(1,3),N)
          + 3*S(R(3),N)*eta
          - 24*S(R(1,1),N)*eta^2
          + 12*S(R(2),N)*eta^2
          + 15*S(R(1),N)*eta^3
          - 3/4*eta^4
          - 13/2*S(R(3),N)
          + 60*S(R(1,1),N)*eta
          - 30*S(R(2),N)*eta
          - 7/2*S(R(1),N)*eta^2
          - eta^3
          - 31*S(R(1),N)*eta
          + 13/16*eta^2
          + 211/9*S(R(1),N)
          + 839/72*eta
          - 1517/96
          )
       + 80*z5 * (
          - 5*eta^2
          + 8*eta
          - 11/4
          )
        )        
     + cf*nc^2*nf * (
       16 * (
          - 4*S(R(1,1,3),N)*eta^2
          + 4*S(R(1,3,1),N)*eta^2
          + 2*S(R(2,3),N)*eta^2
          - 2*S(R(4,1),N)*eta^2
          + 2*S(R(1,3),N)*eta^3
          - 2*S(R(3,1),N)*eta^3
          )
       + 8/3 * (
          + 32*S(R(1,1,3,1),N)
          - 40*S(R(1,1,4),N)
          + 8*S(R(1,2,3),N)
          - 16*S(R(1,3,1,1),N)
          + 40*S(R(1,3,2),N)
          + 40*S(R(1,4,1),N)
          - 32*S(R(1,5),N)
          + 8*S(R(2,1,3),N)
          + 24*S(R(2,2,2),N)
          + 16*S(R(2,3,1),N)
          - 12*S(R(2,4),N)
          + 32*S(R(3,1,2),N)
          + 32*S(R(3,2,1),N)
          - 44*S(R(3,3),N)
          + 56*S(R(4,1,1),N)
          - 72*S(R(4,2),N)
          - 72*S(R(5,1),N)
          + 40*S(R(6),N)
          + 24*S(R(1,1,3),N)*eta
          - 40*S(R(1,3,1),N)*eta
          + 20*S(R(1,4),N)*eta
          - 16*S(R(2,3),N)*eta
          + 8*S(R(3,1,1),N)*eta
          - 20*S(R(3,2),N)*eta
          - 8*S(R(4,1),N)*eta
          + 16*S(R(5),N)*eta
          - 2*S(R(1,3),N)*eta^2
          + 8*S(R(1,3),N)*D1^2
          - 12*S(R(2,2),N)*eta^2
          + 24*S(R(2,2),N)*D1^2
          - 12*S(R(3,1),N)*eta^2
          + 32*S(R(3,1),N)*D1^2
          + 10*S(R(4),N)*eta^2
          - 32*S(R(4),N)*D1^2
          - 16*S(R(1,2),N)*eta^3
          - 16*S(R(2,1),N)*eta^3
          + 19*S(R(3),N)*eta^3
          + 4*S(R(3),N)*D1^3
          - 28*S(R(1,1),N)*eta^4
          + 48*S(R(1,1),N)*D1^4
          + 25*S(R(2),N)*eta^4
          - 24*S(R(2),N)*D1^4
          + 18*S(R(1),N)*eta^5
          + 40*S(R(1),N)*D1^5
          - 5*eta^6
          + 10*D1^6
          )
      + 4/9 * (
          - 240*S(R(1,2,2),N)
          - 376*S(R(1,3,1),N)
          + 362*S(R(1,4),N)
          - 240*S(R(2,1,2),N)
          - 240*S(R(2,2,1),N)
          + 362*S(R(2,3),N)
          - 240*S(R(3,1,1),N)
          + 550*S(R(3,2),N)
          + 686*S(R(4,1),N)
          - 552*S(R(5),N)
          - 168*S(R(1,3),N)*eta
          + 24*S(R(2,2),N)*eta
          + 236*S(R(3,1),N)*eta
          - 73*S(R(4),N)*eta
          - 96*S(R(1,2),N)*eta^2
          - 336*S(R(1,2),N)*D1^2
          - 96*S(R(2,1),N)*eta^2
          - 336*S(R(2,1),N)*D1^2
          + 74*S(R(3),N)*eta^2
          + 482*S(R(3),N)*D1^2
          - 432*S(R(1,1),N)*eta^3
          + 96*S(R(1,1),N)*D1^3
          + 229*S(R(2),N)*eta^3
          - 240*S(R(2),N)*D1^3
          + 152*S(R(1),N)*eta^4
          + 474*S(R(1),N)*D1^4
          - 18*eta^5
          + 228*D1^5
          )
       + 2/27 * (
          - 2420*S(R(1,3),N)
          - 4084*S(R(2,2),N)
          - 5748*S(R(3,1),N)
          + 6525*S(R(4),N)
          + 2016*S(R(1,2),N)*eta
          + 2016*S(R(2,1),N)*eta
          - 452*S(R(3),N)*eta
          + 486*S(R(1,1),N)*eta^2
          + 576*S(R(1,1),N)*D1^2
          + 95*S(R(2),N)*eta^2
          - 7492*S(R(2),N)*D1^2
          - 63*S(R(1),N)*eta^3
          + 1848*S(R(1),N)*D1^3
          - 732*eta^4
          + 1299*D1^4
          + 13346/3*S(R(1,2),N)
          + 13346/3*S(R(2,1),N)
          - 22247/3*S(R(3),N)
          + 288*S(R(1,1),N)*eta
          + 4943/3*S(R(2),N)*eta
          + 11624/3*S(R(1),N)*eta^2
          + 38018/3*S(R(1),N)*D1^2
          - 8045/6*eta^3
          + 31378/3*D1^3
          + 85175/12*S(R(2),N)
          - 39854/3*S(R(1),N)*eta
          + 13405/3*eta^2
          + 119917/4*D1^2
          - 39883/6*S(R(1),N)
          - 112979/12*eta
          - 3177/2
          )
       + 32/3*z3 * (
          + 12*S(R(1,1),N)*eta^2
          - 6*S(R(2),N)*eta^2
          - 6*S(R(1),N)*eta^3
          + 6*S(R(1,2),N)
          + 6*S(R(2,1),N)
          - 4*S(R(3),N)
          - 12*S(R(1,1),N)*eta
          + 3*S(R(2),N)*eta
          - 4*S(R(1),N)*eta^2
          + 6*S(R(1),N)*D1^2
          + eta^3
          + 3*D1^3
          + S(R(2),N)
          + 4*S(R(1),N)*eta
          + 9/4*eta^2
          + 4*D1^2
          - 317/8*S(R(1),N)
          + 249/16*eta
          + 705/32
          )
       + 22*z4 * (
          + 4*S(R(1),N)
          - 2*eta
          - 3
          )
       + 80*z5 * (
          + 2*eta^2
          + 2*S(R(1),N)
          - 3*eta
          - 1
          )
        );


 L gqq3z5N = 

  + cf^4 * 320*z5* (
       111/12
     + 1/6 * sign(N)
     +  6 * eta
     - 29/6 * eta* sign(N)
     -  9 * eta^2
     -  7 * eta^2* sign(N)
     + 14 * S(R(-2),N)
     )
  + cf^3*ca* 320*z5* (
     - 59/4  
     - 1/3 * sign(N)
     - 12 * eta
     + 20/3 * eta* sign(N)
     + 18 * eta^2
     + 11 * eta^2* sign(N)
     - 22 * S(R(-2),N)
     )
  + cf^2*ca^2* 80*z5* (
       67/4 
     +  1 * sign(N)
     + 67/3 * eta
     -  4 * eta* sign(N)
     + 58/3 * S(R(1),N)
     - 58 * eta^2
     - 17 * eta^2* sign(N)
     +  8 * S(R(1),N)*eta
     -  8 * S(R(1),N)^2
     + 34 * S(R(-2),N)
     )
  + cf*ca^3* 80/3*z5* (
       13/4 
     - 5/6 * sign(N)
     + 40/3 * eta
     - 47/6 * eta* sign(N)
     - 116/3 * S(R(1),N)
     + 43 * eta^2
     +  3 * eta^2* sign(N)
     - 16 * S(R(1),N)*eta
     + 16 * S(R(1),N)^2
     -  6 * S(R(-2),N)
     )
  + [d4RA/nr]* 320*z5* (
     - 25/2 
     + 1/6 * sign(N)
     + 25/3 * eta
     + 13/6 * eta* sign(N)
     + 58/3 * S(R(1),N)
     - 23 * eta^2
     +  8 * S(R(1),N)*eta 
     -  8 * S(R(1),N)^2
     )
  + cf^3*nf* 160*z5* (
       3/2
     + 1 * eta
     - 2 * S(R(1),N)
     )
  + cf^2*ca*nf * 80/3*z5 * (
     - 3/2
     - 1 * eta
     + 2 * S(R(1),N)
     )
  + cf*ca^2*nf * 80/9*z5 * (
     - 33/2
     - 25 * eta
     + 26 * S(R(1),N)
     + 12 * eta^2
     )
  + [d4RR/nr]*nf* 1280/3*z5* (
        3
     -  5 * eta
     -  2 * S(R(1),N)
     +  6 * eta^2
     );


==> gqq3fixedN.h <==
* ---------------------------------------------------------------------
*
*   Four-Loop Non-Singlet Splitting Functions in the Planar Limit and Beyond
*   S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt
*   DESY 17-106, Nikhef 2017-034, LTH 1139
*
*   The fixed Mellin moments at four loops from Appendix B.
*   Eqs.(B.1)--(B.22)
*
*   Symbols:
*   S ca,cf,nf,[dabc^2/nr],[d4RA/nr],[d4RR/nr];
*   S z3,z4,z5;
*
*   z3,z4,z5: the Riemann zeta values, Zeta(n)
*   The group factors are explaind in the paper.
*
* ---------------------------------------------------------------------

 L  gqq0refN2 =
       + cf * ( 8/3 );

 L  gqq1refN2 =
       + cf^2 * (  - 112/27 )
       + ca*cf * ( 376/27 )
       + nf*cf * (  - 64/27 );

 L  gqq2refN2 =
       + cf^3 * (  - 560/243 + 128/3*z3 )
       + ca*cf^2 * (  - 8528/243 - 64*z3 )
       + ca^2*cf * ( 20920/243 + 64/3*z3 )
       + nf*cf^2 * (  - 3412/243 + 64/3*z3 )
       + nf*ca*cf * (  - 3128/243 - 64/3*z3 )
       + nf^2*cf * (  - 224/243 );

 L  gqq3refN2 =
       + cf^4 * ( 194392/2187 + 10880/81*z3 - 1280/3*z5 )
       + ca*cf^3 * ( 238676/2187 + 31040/81*z3 - 704/3*z4 + 1280/3*z5 )
       + ca^2*cf^2 * (  - 1626064/2187 - 25744/27*z3 + 352*z4 + 4480/9*z5 )
       + ca^3*cf * ( 1734130/2187 + 34936/81*z3 - 352/3*z4 - 12160/27*z5 )
       + [d4RA/nr] * (  - 736/9 + 1984/9*z3 + 5120/9*z5 )
       + nf*cf^3 * ( 190912/2187 - 2528/81*z3 + 128/3*z4 - 640/3*z5 )
       + nf*ca*cf^2 * (  - 177748/2187 + 12928/27*z3 - 544/3*z4 + 320/9*z5 )
       + nf*ca^2*cf * (  - 53018/243 - 4040/9*z3 + 416/3*z4 + 4480/27*z5 )
       + nf*[d4RR/nr] * ( 832/9 + 1024/9*z3 - 2560/9*z5 )
       + nf^2*cf^2 * ( 24944/2187 - 128/3*z3 + 64/3*z4 )
       + nf^2*ca*cf * ( 6350/729 + 128/3*z3 - 64/3*z4 )
       + nf^3*cf * (  - 1024/2187 + 128/81*z3 );


* ns+ splitting funtions, N = 2 ... 16

 L  gqq3nsN2 =

       + cf^4 * ( 194392/2187 + 10880/81*z3 - 1280/3*z5 )
       + cf^3*ca * ( 238676/2187 + 31040/81*z3 - 704/3*z4 + 1280/3*z5 )
       + cf^2*ca^2 * (  - 1626064/2187 - 25744/27*z3 + 352*z4 + 4480/9*z5 )
       + cf*ca^3 * ( 1734130/2187 + 34936/81*z3 - 352/3*z4 - 12160/27*z5 )
       + [d4RA/nr] * (  - 736/9 + 1984/9*z3 + 5120/9*z5 )

       + cf^3*nf * ( 190912/2187 - 2528/81*z3 + 128/3*z4 - 640/3*z5 )
       + cf^2*ca*nf * (  - 177748/2187 + 12928/27*z3 - 544/3*z4 + 320/9*z5 )
       + cf*ca^2*nf * (  - 53018/243 - 4040/9*z3 + 416/3*z4 + 4480/27*z5 )
       + [d4RR/nr]*nf * ( 832/9 + 1024/9*z3 - 2560/9*z5 )

       + cf^2*nf^2 * ( 24944/2187 - 128/3*z3 + 64/3*z4 )
       + cf*ca*nf^2 * ( 6350/729 + 128/3*z3 - 64/3*z4 )
       + cf*nf^3 * (  - 1024/2187 + 128/81*z3 );

 L  gqq3nsN4 = 

       + cf^4 * ( 3482407012657/34992000000 + 14504764/50625*z3 - 25136/45*z5 )
       + ca*cf^3 * ( 33802068299/174960000 - 10215349/81000*z3 - 15829/75*z4
          + 33004/45*z5 )
       + ca^2*cf^2 * ( - 1557367902137/1749600000 - 2497339/16875*z3 
          + 15829/50*z4 - 1645/9*z5 )
       + ca^3*cf * ( 49455970561/43740000 + 13461191/81000*z3 - 15829/150*z4
          - 18646/135*z5 )
       + [d4RA/nr] * ( 254713/1350 + 63568/45*z3 - 78868/45*z5 )

       + nf*[d4RR/nr] * ( 16568/135 + 22552/75*z3 - 26912/45*z5 )
       + nf*cf^3 * ( 29581840417/174960000 + 820961/10125*z3 + 2878/75*z4 
          - 1256/3*z5 )
       + nf*ca*cf^2 * ( - 89325051233/437400000 + 4588639/6750*z3 - 21587/75*z4
          + 628/9*z5 )
       + nf*ca^2*cf * ( - 1796654459/4860000 - 5247961/6750*z3 + 18709/75*z4
          + 43736/135*z5 )

       + nf^2*cf^2 * ( 5419760639/218700000 - 2146/25*z3 + 628/15*z4 )
       + nf^2*ca*cf * ( 60167591/3645000 + 2146/25*z3 - 628/15*z4 )
       + nf^3*cf * ( - 17813699/21870000 + 1256/405*z3 );


  L  gqq3nsN6 =

       + cf^4 * ( 287471623549488131/1801088541000000 
          + 33026498018/121550625*z3 - 450712/735*z5 )
       + ca*cf^3 * ( 9809771626657/476478450000 - 9025033804/121550625*z3
          - 768482/3675*z4 + 621976/735*z5 )
       + ca^2*cf^2 * ( - 588570119595401/918922725000 + 3466052671/27011250*z3 
          + 384241/1225*z4 - 1695382/2205*z5 )
       + ca^3*cf * ( 64997866579309/56010528000 + 395253829/27783000*z3 
          - 384241/3675*z4 + 1378042/6615*z5 )
       + [d4RA/nr] * ( 1816777297/2646000 + 48954263/18375*z3 
          - 8666912/2205*z5 )

       + nf*cf^3 * ( 2697261071752787/12864918150000 + 2830802/19845*z3 
          + 139724/3675*z4 - 11344/21*z5 )
       + nf*ca*cf^2 * (  - 160989027584717/612615150000 + 8830621/11025*z3 
          - 1301446/3675*z4 + 5672/63*z5 )

       + nf*ca^2*cf * ( - 96176330975533/210039480000 - 1122625478/1157625*z3
          + 1161722/3675*z4 + 548152/1323*z5 )
       + nf*[d4RR/nr] * ( 70029019/330750 + 4621504/11025*z3 - 379264/441*z5 )

       + nf^2*cf^2 * ( 5177594850433/153153787500 - 3697676/33075*z3 
          + 5672/105*z4 )
       + nf^2*ca*cf * ( 348632126303/17503290000 + 3697676/33075*z3 
          - 5672/105*z4 )
       + nf^3*cf * (  - 26381269339/26254935000 + 11344/2835*z3 );


  L  gqq3nsN8 =

       + cf^4 * ( 1526099947627950150458381/8067032349014016000000 
          + 20349260276089/78764805000*z3 - 1804282/2835*z5 )
       + ca*cf^3 * (  - 1421752209961884815677/19207219878604800000 
          - 3387289715833/140026320000*z3 - 27614477/132300*z4 
          + 17728727/19845*z5 )
       + ca^2*cf^2 * (  - 136950111821419605151/304876506009600000 
          + 81027197994671/210039480000*z3 + 27614477/88200*z4 
          - 4834637/3780*z5 )
       + ca^3*cf * ( 1008933995789394973/871075731456000 
          - 33568622483/244944000*z3 - 27614477/264600*z4 + 31576003/59535*z5 )
       + [d4RA/nr] * ( 245446938529151/216040608000 + 964237792849/250047000*z3
          - 117093083/19845*z5 )

       + nf*cf^3 * ( 1136310990563809311301/4801804969651200000 
          + 5612836699/30005640*z3 + 2510407/66150*z4 - 39532/63*z5 )
       + nf*ca*cf^2 * (  - 11533221344476533811/38109563251200000 
          + 88755158137/100018800*z3 - 17730227/44100*z4 + 19766/189*z5 )
       + nf*ca^2*cf * (  - 189224450730372949/362948221440000 
          - 1661823807613/1500282000*z3 + 48169867/132300*z4 + 813749/1701*z5 )
       + nf*[d4RR/nr] * ( 1164731326841/3857868000 + 892046473/1786050*z3 
          - 605768/567*z5 )

       + nf^2*cf^2 * ( 386628670506434189/9527390812800000 
          - 77750543/595350*z3 + 19766/315*z4 )
       + nf^2*ca*cf * ( 2001327622434827/90737055360000 + 77750543/595350*z3
          - 19766/315*z4 )
       + nf^3*cf * (  - 77182042631063/68052791520000 + 39532/8505*z3 );


  L  gqq3nsN10 =

       + cf^4 * ( 2017383724760695233171991134991/9825227427985488199296000000
          + 143667693462054187/576597755002500*z3 - 222343766/343035*z5 )
       + ca*cf^3 * (  - 1244204474536625986344420833/9666693652091192640000000
          + 8470409428966531/768797006670000*z3 - 151796299/727650*z4 
          + 440406986/480249*z5 )
       + ca^2*cf^2 * (  - 8344774766025843618923173/27898105778040960000000 
          + 488048876510787149/768797006670000*z3 + 151796299/485100*z4 
          - 79369519/45738*z5 )
       + ca^3*cf * ( 37809477198339250105213/32937551095680000000 
          - 1032212221214159/3630682440000*z3 - 151796299/1455300*z4 
          + 2378996101/2881494*z5 )
       + [d4RA/nr] * ( 6387465101013091/4149351360000 
          + 751245802206203/151278435000*z3 - 18465293144/2401245*z5 )

       + nf*cf^3 * ( 273095498113782515546834719/1063336301730031190400000 
          + 110938456177789/499218835500*z3 + 151796299/4002075*z4 
          - 482200/693*z5 )
       + nf*ca*cf^2 * (  - 232521423145307204017937/697452644451024000000 
          + 317697741600923/332812557000*z3 - 1172854799/2668050*z4 
          + 241100/2079*z5 )
       + nf*ca^2*cf * (  - 3449950935218411700067/6038551034208000000 
          - 168584409069107/138671898750*z3 + 3214971799/8004150*z4 
          + 181204484/343035*z5 )
       + nf*[d4RR/nr] * ( 51618947156153/134469720000 + 18626595374/33350625*z3
          - 141624128/114345*z5 )

       + nf^2*cf^2 * ( 17653381355656128339793/383598954448063200000 
          - 5236700507/36018675*z3 + 48220/693*z4 )
       + nf^2*ca*cf * ( 7133251712396708693/301927551710400000 
          + 5236700507/36018675*z3 - 48220/693*z4 )
       + nf^3*cf * ( - 613551152411968391/498180460322160000 + 96440/18711*z3 );


  L  gqq3nsN12 =

       + cf^4 * ( 331516931678819616019516119238120540753/
          1541296125734534205067061110080000000 + 3996930795976177310551/
          16468208480626402500*z3 - 37964613926/57972915*z5 )
       + ca*cf^3 * (  - 41810347217755725651032771751930697/
          256626061560861506005171680000000 + 98597799463449331819/
          2744701413437733750*z3 - 25648239313/122972850*z4 
          + 34328650826/ 36891855*z5 )

       + ca^2*cf^2 * (  - 238851091715148666377698033403459/
          1367305023301293405288960000000 
          + 38330693033675619062839/43915222615003740000*z3 
          + 25648239313/81981900*z4 - 27699141079/ 12882870*z5 )
       + ca^3*cf * ( 516560961693213572859380630401/
          455313028072358776320000000 - 3552780661279687493/8356447859760000*z3
          - 25648239313/245945700*z4 + 242831514391/221351130*z5 )
       + [d4RA/nr] * ( 55568956318895924814773/29157574993747200000
          + 224835066938602217/37496881422000*z3 - 3785627672012/405810405*z5 )

       + nf*cf^3 * ( 14007724721120701350168397616773189
          /51325212312172301201034336000000 
          + 275829519782497567/1096783781593500*z3 + 25648239313/676350675*z4 
          - 6774784/9009*z5 )
       + nf*ca*cf^2 * (  - 12260374152873668292904144517329/
          34182625582532335132224000000 + 246056489027368057/243729729243000*z3
          - 212141105873/450900450*z4 + 3387392/27027*z5 )
       + nf*ca^2*cf * (  - 581173376177155203686777699/
          948568808484080784000000 - 119245993023506038/91398648466125*z3 
          + 585126838993/1352701350*z4 + 599861228/1054053*z5 )
      + nf*[d4RR/nr] * ( 22664035135268075399/49587712574400000 
          + 18402607883189/30435780375*z3 - 485441696/351351*z5 )

       + nf^2*cf^2 * ( 14406272473786523198816959409/284855213187769459435200000
          - 191866603189/1217431215*z3 + 3387392/ 45045*z4 )
       + nf^2*ca*cf * ( 442446968888889719821403/17785665159076514700000 
          + 191866603189/1217431215*z3 - 3387392/45045*z4 )
       + nf^3*cf * (  - 18633947419926787652303/14228532127261211760000 
          + 6774784/1216215*z3 );


  L  gqq3nsN14 =

       + cf^4 * ( 97523736280058513278817419051773381749/
          440370321638438344304874602880000000 
          + 1567683874499713548181/6587283392250561000*z3 
          - 267445675058/405810405*z5 )
       + ca*cf^3 * (  - 333627771877952197537388891905440907/
          1796382430926030542036201760000000 
          + 118827371645736248177/2195761130750187000*z3 
          - 3663695353/17567550*z4 + 6927566278/7378371*z5 )
       + ca^2*cf^2 * (  - 86656353251877447263713613209043/
          1288422041187757247291520000000 
          + 6031813059800336882399/5489402826875467500*z3 
          + 3663695353/11711700*z4 - 45655020935/18036018*z5 )
       + ca^3*cf * ( 3974468919372874040522232093269/
         3549372014291342279040000000 - 8803366113150246019/15748690197240000*
         z3 - 3663695353/35135100*z4 + 59678850515/44270226*z5 )
       + [d4RA/nr] * ( 1062557701742240655559903/473810593648392000000 
          + 59328382591268105459/8530540523505000*z3 
          - 4399336453016/405810405*z5 )

       + nf*cf^3 * ( 1469298768736788933360199563898027/
          5132521231217230120103433600000 
          + 303399887420914357/1096783781593500*z3 + 3663695353/96621525*z4 
          - 7204840/9009*z5 )
       + nf*ca*cf^2 * (  - 22747053762883618602535741424929/
          59819594769431586481392000000 + 257384193913101469/243729729243000*z3
          - 31996728653/64414350*z4 + 3602420/27027*z5 )
       + nf*ca^2*cf * (  - 15060401544121460041592815421/
          23239935807859979208000000 - 17663095878365457683/12795810785257500*z3
          + 88662795253/193243050*z4 + 131795548/218295*z5 )
       + nf*[d4RR/nr] * ( 144413233152647568760141/276389512961562000000 
          + 4789034376385918/7456766191875*z3 - 1423427008/945945*z5 )

       + nf^2*cf^2 * ( 776154252048358965658599007/14242760659388472971760000
          - 1022665028447/6087156075*z3 + 720484/9009*z4 )
       + nf^2*ca*cf * ( 10327818039687232051823761/398398899563313929280000 
          + 1022665028447/6087156075*z3 - 720484/9009*z4 )
       + nf^3*cf * (  - 3911903561688643214011/2845706425452242352000 
          + 1440968/243243*z3 );

 L  gqq3nsN16 =

       + [d4RA/nr] * ( 13544672049501491403276515417/5301437484764348928000000
          + 3791955378871486958507/483002686294128000*z3 - 5744913623184647/
         469116828180*z5 )
       + cf^4 * ( 585091838928074604746949501506640014143607792143679/
          2590529154801458855855422389944869371248640000000 + 
          10317600287587322672417525639/44014119696332728422480000*z3 - 
          22176170947759/33508344870*z5 )
       + ca*cf^3 * (  - 1377628380634900156963463567256914633249848729/
          6830915722139930955540672272529162240000000 
          + 15923437134502520764317446141/234741971713774551586560000*z3 
          - 59290512768143/284313229200*z4 + 40278295293893/42646984380*z5 )
       + ca^2*cf^2 * ( 258914251298466366542816679113637834371/
          9203567921633206758178924462080000000 
          + 22014640304042236864687668923/16767283693841039399040000*z3 
          + 59290512768143/189542152800*z4 - 1804393628665651/625489104240*z5 )
       + ca^3*cf * ( 14183627547279601657840082208324742517/
          12843000517166864476020965376000000 
          - 2649527312649305104376683/3862475881756882790400*z3 
          - 59290512768143/568626458400*z4 + 101176031536771/63970476570*z5 )

       + nf*[d4RR/nr] * ( 63048309341247319711503473/108438494006543500800000
          + 1361755723179569/2020810952160*z3 - 12596460722/7810803*z5 )
       + nf*cf^3 * ( 94403012063925170595517180859037562017787057/
          317149658527925365792959784081711104000000 
          + 25752552164686212840197/ 86215979503501848000*z3 
          + 59290512768143/1563722760600*z4 - 128839202/153153*z5 )
       + nf*ca*cf^2 * (  - 2893023190248781306760837247560962327027/
          7247809738286150322065903013888000000 
          + 63010566480259446207079/57477319669001232000*z3 
          - 541630986863623/1042481840400*z4 + 64419601/459459*z5 )
       + nf*ca^2*cf * (  - 674736712195588046827798227902824541/
          993803611447435941596860416000000 
          - 11083840592301151093813/7663642622533497600*z3 
          + 1506311935054583/3127445521200*z4 + 4569981743/7209972*z5 )

       + nf^2*cf^2 * ( 1499767303942721479649857809345185131/
          25885034779593394007378225049600000 
          - 2491999394100703/14073504845400*z3 + 64419601/765765*z4 )
       + nf^2*ca*cf * ( 95217199819008483482793882523327/
          3549298612312271219988787200000 
          + 2491999394100703/14073504845400*z3 - 64419601/765765*z4 )
       + nf^3*cf * (  - 54396936195548207942967542719/
          38028199417631477357022720000 + 128839202/20675655*z3 );


 L gqq3nsN1 = 0;

 L gqq3nsN3 =

       + cf^4 * ( 341611945/2239488 + 24380/81*z3 - 2000/3*z5 )
       + cf^3*ca * ( 40709323/279936 - 140057/648*z3 - 605/3*z4 + 2900/3*z5 )
       + cf^2*ca^2 * (  - 503877829/559872 - 4843/27*z3 + 605/2*z4 - 1325/9*z5 )
       + cf*ca^3 * ( 72667541/69984 + 125219/648*z3 - 605/6*z4 - 5950/27*z5 )
       + [d4RA/nr] * (  - 85/3 + 7600/9*z3 - 7300/9*z5 )

       + cf^3*nf * ( 38386673/279936 + 3493/81*z3 + 110/3*z4 - 1000/3*z5 )
       + cf^2*ca*nf * (  - 22941613/139968 + 31547/54*z3 - 715/3*z4 + 500/9*z5 )
       + cf*ca^2*nf * (  - 2366971/7776 - 11483/18*z3 + 605/3*z4 + 7000/27*z5 )
       + nf*[d4RR/nr] * ( 275/3 + 1960/9*z3 - 4000/9*z5 )

       + cf^2*nf^2 * ( 1313443/69984 - 610/9*z3 + 100/3*z4 )
       + cf*ca*nf^2 * ( 79747/5832 + 610/9*z3 - 100/3*z4 )
       + cf*nf^3 * (  - 23587/34992 + 200/81*z3 );

 L  gqq3nsN5 =

       + cf^4 * ( 421526640437/2187000000 + 16940714/50625*z3 - 11032/15*z5 )
       + cf^3*ca * ( - 27591809/12150000 - 2335808/10125*z3 - 15554/75*z4 
          + 16408/15*z5 )
       + cf^2*ca^2 * ( - 151355831129/218700000 + 413533/3750*z3 + 7777/25*z4
          - 6398/9*z5 )
       + cf*ca^3 * ( 44149637147/38880000 + 4424851/81000*z3 - 7777/75*z4 
          + 13594/135*z5 )
       + [d4RA/nr] * ( 38339/80 + 52857/25*z3 - 135968/45*z5 )

       + nf*cf^3 * ( 20671110851/109350000 + 1181666/10125*z3 + 2828/75*z4 
          - 1456/3*z5 )
       + nf*cf^2*ca * ( - 8570931889/36450000 + 92921/125*z3 - 24262/75*z4 
          + 728/9*z5 )
       + nf*cf*ca^2 * ( - 36596231437/87480000 - 2976818/3375*z3 + 21434/75*z4
          + 50456/135*z5 )
       + nf*[d4RR/nr] * ( 74501/450 + 82432/225*z3 - 33152/45*z5 )

       + nf^2*cf^2 * ( 269584781/9112500 - 67532/675*z3 + 728/15*z4 )
       + nf^2*cf*ca * ( 44950469/2430000 + 67532/675*z3 - 728/15*z4 )
       + nf^3*cf * ( - 10064827/10935000 + 1456/405*z3 );

 L  gqq3nsN7 =

       + cf^4 * ( 89260315086226821967/409847703552000000 
          + 107378934083/324135000*z3 - 555362/735*z5 )
       + ca*cf^3 * (  - 2731357455838412101/26347352371200000 
          - 976102618619/5186160000*z3 - 1020151/4900*z4 + 832501/735*z5 )
       + ca^2*cf^2 * (  - 1842858791204823727/3763907481600000 
          + 964491706751/2593080000*z3 + 3060453/9800*z4 - 3607811/2940*z5 )
       + ca^3*cf * ( 6856528500444857/5974456320000 - 42180835897/444528000*z3
          - 1020151/9800*z4 + 942569/2205*z5 )
       + [d4RA/nr] * ( 40269598361/42336000 + 885141073/264600*z3 
          - 3727489/735*z5 )

       + nf*cf^3 * ( 1462431578723251501/6586838092800000 + 44264401/264600*z3
          + 92741/2450*z4 - 4108/7*z5 )
       + nf*cf^2*ca * ( - 132713980134736771/470488435200000 
          + 447543373/529200*z3 - 1859803/4900*z4 + 2054/21*z5 )
       + nf*ca^2*cf * ( - 6617534246169487/13442526720000 
          - 57952538719/55566000*z3 + 1674321/4900*z4 + 197849/441*z5 )
       + nf*[d4RR/nr] * ( 584326699/2268000 + 30610507/66150*z3 
          - 142568/147*z5 )

       + nf^2*cf^2 * ( 1463487948290143/39207369600000 - 8059127/66150*z3 
          + 2054/35*z4 )
       + nf^2*cf*ca * ( 23660663137019/1120210560000 + 8059127/66150*z3 
          - 2054/35*z4 )
       + nf^3*cf * (  - 902896393223/840157920000 + 4108/945*z3 );

 L  gqq3nsN9 =

       + cf^4 * ( 117290741389735897476581/504189521813376000000 
          + 12756265517567/39382402500*z3 - 2166406/2835*z5 )
       + ca*cf^3 * (  - 1414388556845197343069/8574651731520000000 
          - 2630697602423/17503290000*z3 - 13785409/66150*z4 + 4562074/3969*z5 )
       + ca^2*cf^2 * (  - 624559062347065092853/1905478162560000000 
          + 32816667064709/52509870000*z3 + 13785409/44100*z4 - 91553/54*z5 )
       + ca^3*cf * ( 44405787094076715779/38887309440000000 
          - 7312706287799/30005640000*z3 - 13785409/132300*z4 
          + 17432173/23814*z5 )
       + [d4RA/nr] * ( 2967981583758917/2160406080000 
          + 5621430297923/1250235000*z3 - 137680664/19845*z5 )

       + nf*cf^3 * ( 29494412200734623467/120045124241280000 
          + 77319514799/375070500*z3 + 1253219/33075*z4 - 41800/63*z5 )
       + nf*ca*cf^2 * (  - 15104254419980130497/47636954064000000 
          + 230513485753/250047000*z3 - 9299719/22050*z4 + 20900/189*z5 )
       + nf*ca^2*cf * (  - 2486710179097323617/4536852768000000 
          - 1091690689753/937676250*z3 + 25392719/66150*z4 + 4292332/8505*z5 )
       + nf*[d4RR/nr] * ( 92904062646461/270050760000 
          + 11854602254/22325625*z3 - 3281344/2835*z5 )

       + nf^2*cf^2 * ( 103302930942446363/2381847703200000 
          - 41192947/297675*z3 + 4180/63*z4 )
       + nf^2*ca*cf * ( 5199820982878583/226842638400000 + 41192947/297675*z3
          - 4180/63*z4 )
       + nf^3*cf * (  - 40350728956471/34026395760000 + 8360/1701*z3 );

 L  gqq3nsN11 =

       + cf^4 * ( 5942479928802007050870338007469/24563068569963720498240000000
           + 182985306975827551/576597755002500*z3 - 263657654/343035*z5 )
       + ca*cf^3 * (  - 140643955245651718928769629/690478118006513760000000
          - 11683631163531071/96099625833750*z3 - 151689577/727650*z4 
          + 2781069694/2401245*z5 )
       + ca^2*cf^2 * (  - 65080732936319895430465693/334777269336491520000000
          + 1334072255443149799/1537594013340000*z3 + 151689577/485100*z4 
          - 23116873/10890*z5 )
       + ca^3*cf * ( 1934103459065790006173/1711041615360000000
           - 937411447527013/2420454960000*z3 - 151689577/1455300*z4 
           + 14593135349/14407470*z5 )
       + [d4RA/nr] * ( 27544072006307986519/15684548140800000 
           + 112240841713507/20170458000*z3 - 20755381868/2401245*z5 )

       + nf*cf^3 * ( 2807323127469698463268574221/10633363017300311904000000
          + 118758665137891/499218835500*z3 + 151689577/4002075*z4 
          - 502528/693*z5 )
       + nf*ca*cf^2 * (  - 2888600005383327025035503/8369431733412288000000 
          + 109012601223061/110937519000*z3 - 1215792617/2668050*z4 
          + 251264/2079*z5 )
       + nf*ca^2*cf * (  - 1791290424092116907479/3019275517104000000 
          - 52497666373939/41601569625*z3 + 3343998697/8004150*z4
          + 37705252/68607*z5 )
       + nf*[d4RR/nr] * ( 550922957081846869/1307045678400000 
          + 104968283381/180093375*z3 - 30026464/22869*z5 )

       + nf^2*cf^2 * ( 37084682543660792132933/767197908896126400000 
          - 1093228621/7203735*z3 + 251264/3465*z4 )

       + nf^2*ca*cf * ( 31274848451808887/1286623089675000 
          + 1093228621/7203735*z3 - 251264/3465*z4 )

       + nf^3*cf * (  - 633953354507891423/498180460322160000 
          + 502528/93555*z3 );

  L  gqq3nsN13 =

       + cf^4 * ( 109254370623053143691943402173119101653/
          440370321638438344304874602880000000 
          + 10279814538281025664097/32936416961252805000*z3 
          - 312960229682/405810405*z5 )
       + ca*cf^3 * (  - 137433149672175525416627043272450693/
          598794143642010180678733920000000 - 122111455215270203911/
          1219867294861215000*z3 - 3662719609/17567550*z4 
          + 42916930526/36891855*z5 )
       + ca^2*cf^2 * (  - 448216384754306083916951583828253/
          5583162178480281404929920000000 + 6030472603025623852733/
          5489402826875467500*z3 + 3662719609/11711700*z4 
          - 680613539689/270540270*z5 )
       + ca^3*cf * ( 43589208948057316412721986370967/
          39043092157204765069440000000 - 29267635901342586703/
          55836265244760000*z3 - 3662719609/35135100*z4 + 281672586271/
          221351130*z5 )
       + [d4RA/nr] * ( 107463452886020580200393/51025756239057600000 
          + 2581697503167399049/393717254931000*z3 
          - 4144734743192/405810405*z5 )

       + nf*cf^3 * ( 7156992636760583450168754611387207/
          25662606156086150600517168000000 
          + 290443295483160277/1096783781593500*z3 + 3662719609/96621525*z4
           - 6997864/9009*z5 )
       + nf*ca*cf^2 * (  - 22054474323190222766265253462577/
          59819594769431586481392000000 
          + 755458878766886551/731189187729000*z3 - 31181819789/64414350*z4 
          + 3498932/27027*z5 )
       + nf*ca^2*cf * (  - 44016652745476286989105451999/
          69719807423579937624000000 - 10316777282946572197/7677486471154500*z3
          + 86220020149/193243050*z4 + 4331692556/7378371*z5 )
       + nf*[d4RR/nr] * ( 6259112433726496309379/12756439059764400000 
          + 2793224880481058/4474059715125*z3 - 3554796992/2459457*z5 )

       + nf^2*cf^2 * ( 3742938630150542702886432311/71213803296942364858800000
          - 198433044499/1217431215*z3 + 3498932/45045*z4 )
       + nf^2*ca*cf * ( 50680931177006728293019381/1991994497816569646400000
          + 198433044499/1217431215*z3 - 3498932/45045*z4 )
       + nf^3*cf * (  - 19115924965400169467303/14228532127261211760000
          + 6997864/1216215*z3 );

  L  gqq3nsN15 =

       + cf^4 * ( 1593418359971838203424246724210060722526639/
          6313148931008652103954682306887680000000 + 259680235193827374263/
          843172274208071808*z3 - 89608395343/115945830*z5 )
       + ca*cf^3 * (  - 910674811575654880535423035274865836261/
          3678991218536510550090141204480000000 - 47105526692823873500839/
          562114849472047872000*z3 - 205125530543/983782800*z4 
         + 34430154145/29513484*z5 )
       + ca^2*cf^2 * ( 24794744696072980162780614700810631/
          1225105300877958891138908160000000 + 264518190199865408922107/
          200755303382874240000*z3 + 205125530543/655855200*z4 
          - 415521270781/144288144*z5 )
       + ca^3*cf * ( 11008793137870484173113743839424629/
          9995031592244419857776640000000 - 4285776141034052935649/
          6551455122051840000*z3 - 205125530543/1967565600*z4 
          + 67011783863/44270226*z5 )
       + [d4RA/nr] * ( 328171179053663132153783483/135079092880123392000000 
         + 145906081836810245387/19498378339440000*z3 
         - 18940495337639/1623241620*z5 )

       + nf*cf^3 * ( 765704555141235451117809578252282141/
          2627850870383221821492958003200000 + 5058205287659325397/
          17548540505496000*z3 + 205125530543/5410805400*z4 - 7397890/9009*z5 )
       + nf*ca*cf^2 * (  - 5957585274731644785588178652001289/
          15313816260974486139236352000000 + 4197787411208679709/
          3899675667888000*z3 - 1834288866343/3607203600*z4 + 3698945/27027*z5
          )
       + nf*ca^2*cf * (  - 718538849608998968737940767607/
          1081713375784028123136000000 
          - 165455940798017850551/116990270036640000*z3 
          + 5092615537943/10821610800*z4 + 77250091/124740*z5 )
       + nf*[d4RR/nr] * ( 34218686926433684318010149/61911250903389888000000
          + 22453298164820123/34088074020000*z3 - 210864634/135135*z5 )

       + nf^2*cf^2 * ( 205033222941376179044590449727/
          3646146728803449080770560000 - 8409151022911/48697248600*z3 
          + 739789/9009*z4 )
       + nf^2*ca*cf * ( 673351343605311635893107289/25497529572052091473920000
          + 8409151022911/48697248600*z3 - 739789/9009*z4 )
       + nf^3*cf * (  - 1022483569869843897775/728500844915774042112 
          + 1479578/243243*z3 );

  L  gqq3nsN1s = 0;

  L  gqq3nsN3s =
       + [dabc^2/nr]*nf*cf * ( - 72365/216 + 3200/9*z3 )
       + [dabc^2/nr]*nf*ca * ( 60629/648 - 1010/9*z3 + 200/9*z5 )
       + [dabc^2/nr]*nf^2 * ( - 1879/324 );

  L  gqq3nsN5s =
       + [dabc^2/nr]*nf*cf * ( - 1110626839/5467500 + 133952/675*z3 )
       + [dabc^2/nr]*nf*ca * ( 11071396/273375 - 48608/675*z3 + 1792/45*z5 )
       + [dabc^2/nr]*nf^2 * ( 150143/273375 );

  L  gqq3nsN7s =
       + [dabc^2/nr]*nf*cf * ( - 779352339134399/5601052800000 + 116051/882*z3 )
       + [dabc^2/nr]*nf*ca * ( 4572181575853/240045120000 - 3093067/52920*z3 
          + 2250/49*z5 )
       + [dabc^2/nr]*nf^2 * ( 133768649869/120022560000 );

  L  gqq3nsN9s =
       + [dabc^2/nr]*nf*cf * (  - 1021276699865745697/9924365430000000 
          + 85388204/893025*z3 )
       + [dabc^2/nr]*nf*ca * ( 2755119043881017/315059220000000 
          - 1155263626/22325625*z3 + 19712/405*z5 )
       + [dabc^2/nr]*nf^2 * ( 767593737326/738420046875 );

  L  gqq3nsN11s =
       + [dabc^2/nr]*nf*cf * (  - 111603773330166434882669/
           1394905288902048000000 + 39731371264/540280125*z3 )
       + [dabc^2/nr]*nf*ca * ( 4824168874878027761/1646877554784000000 
          - 103259298727/2161120500*z3 + 18200/363*z5 )
       + [dabc^2/nr]*nf^2 * ( 40350238520199037/45289132756560000 );

  L  gqq3nsN13s = 
       + [dabc^2/nr]*nf*cf * (  - 18532792410668780136669601961/
           287594205622267242699000000 + 87687308676848/1491353238375*z3 )
       + [dabc^2/nr]*nf*ca * (  - 3391753143539038458111467/
           4692679345817880417000000 - 202143595520348/4474059715125*z3 
          + 422400/8281*z5 )
       + [dabc^2/nr]*nf^2 * ( 8444176392147052173457/11173046061471143850000 );

 L   gqq3nsN15s = 
       + [dabc^2/nr]*nf*cf * (  - 12364402852607089809412352833493/
         232027519105674032412672000000 + 89928183421837/1859349492000*z3 )
       + [dabc^2/nr]*nf*ca * (  - 6470906684625313369880498347/
         2028212579595052730880000000 - 17737091969947579/409056888240000*z3
          + 1547/30*z5 )
       + [dabc^2/nr]*nf^2 * ( 1437544924718401819943003/
          2228805032522035968000000 );


==> xpns3m.f <==
*
* ..File: xpns3m.f   
*
* ..The 4-loop MSbar splitting function P_ns^(3)- for the evolution  
*    of non-singlet_- combinations of quark and anti-quark densities.
*    The expansion parameter is alpha_s/(4 pi), the scale mu_r = mu_f.
*
* ..The nf^{0,1} leading large-nc contributions and the nf^2 part are
*    high-accuracy (0.1% or better) parametrizations of the exact 
*    results. The nf^3 expression is exact up to numerical truncations.
*
* ..The remaining nf^{0,1} terms are approximations based on the first
*    eight odd moments together with small-x and large-x constraints.
*    The two sets spanning the error estimate are called via  IMOD = 1
*    and  IMOD = 2.  Any other value of IMOD invokes their average.
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.27) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
*  ..Reference: 
*        S. Moch, B. Ruijl, T. Ueda, J.Vermaseren and A. Vogt,
*         DESY 17-106, Nikhef 2017-034, LTH 1139
*
*  ..Additional reference for the nf^2 and nf^3 parts
*        J. Davies, B. Ruijl, T. Ueda, J.Vermaseren and A. Vogt
*         arXiv:1610.07477, Nucl. Phys. B915 (2017) 335
*
* =====================================================================
*
*
* ..The regular piece of P_ns^(3)-. 
*
       FUNCTION P3NSMA (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, nf
*
       Y1  = 1.D0-Y
       DM  = 1.D0/Y1
       DL  = LOG (Y)
       DL1 = LOG (1.D0-Y)
*
* Leading large-n_c, nf^0 and nf^1, parametrized
*
       P3NSA0  = 2.5D+4* ( Y1* ( 3.5254 + 8.6935* Y - 1.5051* Y**2 
     ,         + 1.8300* Y**3 ) + 11.883* Y*DL - 0.09066* Y*DL**2
     ,         + 11.410* Y1*DL1 + 13.376 * DL*DL1 )
     ,         + 5.167133D+4*DL + 1.712095D+4*DL**2 + 2.863226D+3*DL**3
     ,         + 2.978255D+2*DL**4 + 1.6D+1*DL**5 + 5.D-1*DL**6
     ,         - 2.973385D+4 + 1.906980D+4*DL1 
*
       P3NSA1  = 2.5D+4* ( Y1* ( - 0.74077 + 1.4860* Y - 0.23631* Y**2
     ,         + 0.31584* Y**3 ) + 2.5251* Y1*DL1 + 2.5203* DL*DL1
     ,         + 2.2242* Y*DL - 0.02460* Y*DL**2 + 0.00310* Y*DL**3 )
     ,         - 9.239374D+3*DL - 2.917312D+3*DL**2 
     ,         - 4.305308D+2*DL**3 - 3.6D+1*DL**4 - 4./3.D+0*DL**5
     ,         + 8.115605D+3 - 3.079761D+3*DL1
*
* Nonleading large-n_c, nf^0 and nf^1: two approximations
*
       P3NMA01 =  (5992.88* (1.+2.*Y) + 31321.44* Y*Y)*Y1 + 511.228
     ,           - 1618.07* DL + 2.25480* DL**3 + 31897.82* DL1*Y1 
     ,           + 4653.76* DL1**2*Y1 + 4.964335E-1* (DL**6 + 6.*DL**5)
     ,           - 2.601749E+3 - 2.118867E+3*DL1
       P3NMA02 = ( 4043.59 - 15386.6* Y)* Y*Y1 + 502.481
     ,           + 1532.96 * DL**2 + 31.6023* DL**3 - 3997.39 * DL1*Y1
     ,           + 511.567* DL1**3*Y1 + 4.964335E-1* (DL**6 + 18.*DL**5)
     ,           - 2.601749E+3 - 2.118867E+3*DL1
*
       P3NMA11 =  (114.457* (1.+2.*Y) + 2570.73* Y*Y)*Y1 - 7.08645
     ,           - 127.012* DL**2 + 2.69618* DL**4 + 1856.63* DL1*Y1 
     ,           + 440.17* DL1**2*Y1 + 3.121643E+2 + 3.379310E+2*DL1
       P3NMA12 = (-335.995* (2.+Y) -1605.91* Y*Y)*Y1 - 7.82077
     ,           - 9.76627* DL**2 + 0.14218* DL**5 - 1360.04* DL1*Y1 
     ,           + 38.7337* DL1**3*Y1 + 3.121643E+2 + 3.379310E+2*DL1
*
* nf^2 (parametrized) and nf^3 (exact)
*
       P3NSMA2 = 2.5D+2*  ( Y1* ( 3.2206 + 1.7507* Y + 0.13281* Y**2 
     ,         + 0.45969* Y**3 ) + 1.5641* Y*DL - 0.37902* Y*DL**2
     ,         - 0.03248* Y*DL**3 + 2.7511* Y1*DL1 + 3.2709 * DL*DL1 )
     ,         + 4.378810D+2*DL + 1.282948D+2*DL**2 + 1.959945D+1*DL**3
     ,         + 9.876543D-1*DL**4 - 3.760092E+2 + 2.668861E+1*DL1
*
       P3NSA3  = - 2.426296D+0 - 8.460488D-1* Y 
     ,         + ( 5.267490D-1* DM - 3.687243D+0 + 3.160494D+0* Y )* DL
     ,         - ( 1.316872D+0* (DM+1.D-1) - 1.448560D+0*Y )* DL**2
     ,         - ( 2.633744D-1*DM - 1.31687E-1* (1.D0+Y) )* DL**3
*
* Assembly
*
       P3NSMAI = P3NSA0 + nf*P3NSA1 + nf**2*P3NSMA2 + nf**3*P3NSA3
       IF (IMOD .EQ. 1) THEN
         P3NSMA = P3NSMAI + P3NMA01 + nf* P3NMA11
       ELSE IF (IMOD .EQ. 2) THEN
         P3NSMA = P3NSMAI + P3NMA02 + nf* P3NMA12
       ELSE
         P3NSMA = P3NSMAI 
     ,          + 0.5* ((P3NMA01+P3NMA02) + nf* (P3NMA11+P3NMA12))
       END IF
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The singular piece.
*
       FUNCTION P3NSMB (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, nf
       D1 = 1./(1.-Y)
*
       A4qI  = 2.120902E+4 
     ,       - 5.179372E+3* nf 
     ,       + 1.955772E+2* nf**2
     ,       + 3.272344E+0* nf**3 
       A4ap1 = -511.228 + 7.08645*nf
       A4ap2 = -502.481 + 7.82077*nf
*
       IF (IMOD .EQ. 1) THEN
         P3NSMB = (A4qI + A4ap1)* D1
       ELSE IF (IMOD .EQ. 2) THEN
         P3NSMB = (A4qI + A4ap2)* D1
       ELSE
         P3NSMB = (A4qI + 0.5* (A4ap1+A4ap2) )* D1
       ENDIF
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The 'local' piece.
*
       FUNCTION P3NSMC (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, nf
       DL1 = LOG (1.-Y)
*
       A4qI  = 2.120902E+4 
     ,       - 5.179372E+3* nf 
     ,       + 1.955772E+2* nf**2 
     ,       + 3.272344E+0* nf**3 
       A4ap1 = -511.228 + 7.08645*nf
       A4ap2 = -502.481 + 7.82077*nf
*
       B4qI =    2.579609E+4 + 0.08 
     ,       - ( 5.818637E+3 + 0.97)* nf
     ,       + ( 1.938554E+2 + 0.0037)* nf**2 
     ,       +   3.014982E+0* nf**3
       B4ap1 = -2426.05  + 266.674*nf - 0.05*nf
       B4ap2 = -2380.255 + 270.518*nf - 0.05*nf
*
       IF (IMOD .EQ. 1) THEN
         P3NSMC = (A4qI+A4ap1)* DL1 + B4qI+B4ap1
       ELSE IF (IMOD .EQ. 2) THEN
         P3NSMC = (A4qI+A4ap1)* DL1 + B4qI+B4ap2
       ELSE
         P3NSMC = (A4qI + 0.5*(A4ap1+A4ap2))* DL1 
     1           + B4qI + 0.5*(B4ap1+B4ap2)
       ENDIF  
*
       RETURN
       END
*
* =================================================================av==


==> xpns3p.f <==
*
* ..File: xpns3p.f   
*
* ..The 4-loop MSbar splitting function P_ns^(3)+ for the evolution  
*    of non-singlet_+ combinations of quark and anti-quark densities.
*    The expansion parameter is alpha_s/(4 pi), the scale mu_r = mu_f.
*
* ..The nf^{0,1} leading large-nc contributions and the nf^2 part
*    are high-accuracy (0.1% or better) parametrizations of the exact
*    results. The nf^3 expression is exact up to numerical truncations.
*
* ..The remaining nf^{0,1} terms are approximations based on the first
*    eight even moments together with small-x and large-x constraints.
*    The two sets spanning the error estimate are called via  IMOD = 1
*    and  IMOD = 2.  Any other value of IMOD invokes their average.
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.27) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
*  ..Reference: 
*        S. Moch, B. Ruijl, T. Ueda, J.Vermaseren and A. Vogt,
*         DESY 17-106, Nikhef 2017-034, LTH 1139
*
*  ..Additional references for the nf^2 and nf^3 part
*        J. Davies, B. Ruijl, T. Ueda, J.Vermaseren and A. Vogt
*         arXiv:1610.07477, Nucl. Phys. B915 (2017) 335
*
* =====================================================================
*
*
* ..The regular piece of P_ns^(3)+. 
*
       FUNCTION P3NSPA (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, nf
*
       Y1  = 1.D0-Y
       DM  = 1.D0/Y1
       DL  = LOG (Y)
       DL1 = LOG (1.D0-Y)
*
* Leading large-n_c, nf^0 and nf^1, parametrized
*
       P3NSA0  = 2.5D+4* ( Y1* ( 3.5254 + 8.6935* Y - 1.5051* Y**2 
     ,         + 1.8300* Y**3 ) + 11.883* Y*DL - 0.09066* Y*DL**2
     ,         + 11.410* Y1*DL1 + 13.376 * DL*DL1 )
     ,         + 5.167133D+4*DL + 1.712095D+4*DL**2 + 2.863226D+3*DL**3
     ,         + 2.978255D+2*DL**4 + 1.6D+1*DL**5 + 5.D-1*DL**6
     ,         - 2.973385D+4 + 1.906980D+4*DL1 
*
       P3NSA1  = 2.5D+4* ( Y1* ( - 0.74077 + 1.4860* Y - 0.23631* Y**2
     ,         + 0.31584* Y**3 ) + 2.5251* Y1*DL1 + 2.5203* DL*DL1
     ,         + 2.2242* Y*DL - 0.02460* Y*DL**2 + 0.00310* Y*DL**3 )
     ,         - 9.239374D+3*DL - 2.917312D+3*DL**2 
     ,         - 4.305308D+2*DL**3 - 3.6D+1*DL**4 - 4./3.D+0*DL**5
     ,         + 8.115605D+3 - 3.079761D+3*DL1
*
* Nonleading large-n_c, nf^0 and nf^1: two approximations
*
       P3NPA01 =   3948.16* Y1 - 2464.61* (2*Y-Y*Y)*Y1
     ,           - 1839.44* DL**2 - 402.156* DL**3
     ,           - 1777.27* DL1**2*Y1 - 204.183 * DL1**3*Y1 + 507.152
     ,           - 5.587553E+1*DL**4 - 2.831276E+0*DL**5
     ,           - 1.488340E-1*DL**6 - 2.601749E+3 - 2.118867E+3*DL1
       P3NPA02 =  (8698.39 - 10490.47*Y)* Y*Y1
     ,           + 1389.73* DL + 189.576* DL**2
     ,           - 173.936* DL1**2*Y1 + 223.078* DL1**3*Y1 + 505.209
     ,           - 5.587553E+1*DL**4 - 2.831276E+0*DL**5
     ,           - 1.488340E-1*DL**6 - 2.601749E+3 - 2.118867E+3*DL1
*
       P3NPA11 = (-1116.34 + 1071.24*Y)* Y*Y1
     ,           - 59.3041* DL**2 - 8.4620* DL**3
     ,           - 143.813* DL1*Y1 - 18.8803* DL1**3*Y1 - 7.33927
     ,           + 4.658436E+0*DL**4 + 2.798354E-1*DL**5
     ,           + 3.121643E+2 + 3.379310E+2*DL1
       P3NPA12 = (-690.151 - 656.386* Y*Y)* Y1
     ,           + 133.702* DL**2 + 34.0569* DL**3
     ,           - 745.573* DL1*Y1 + 8.61438* DL1**3*Y1 - 7.53662
     ,           + 4.658437E+0*DL**4 + 2.798354E-1*DL**5
     ,           + 3.121643E+2 + 3.379310E+2*DL1
*
* nf^2 (parametrized) and nf^3 (exact)
*
       P3NSPA2 = 2.5D+2*  ( Y1* ( 3.0008 + 0.8619* Y - 0.12411* Y**2 
     ,         + 0.31595* Y**3 ) - 0.37529* Y*DL - 0.21684* Y*DL**2
     ,         - 0.02295* Y*DL**3 + 0.03394* Y1*DL1 + 0.40431 * DL*DL1 )
     ,         + 3.930056E+2*DL + 1.125705E+2*DL**2 + 1.652675E+1*DL**3
     ,         + 7.901235E-1*DL**4 - 3.760092E+2 + 2.668861E+1*DL1
*
       P3NSA3  = - 2.426296D+0 - 8.460488D-1* Y 
     ,         + ( 5.267490D-1* DM - 3.687243D+0 + 3.160494D+0* Y )* DL
     ,         - ( 1.316872D+0* (DM+1.D-1) - 1.448560D+0*Y )* DL**2
     ,         - ( 2.633745D-1*DM - 1.31687E-1* (1.D0+Y) )* DL**3
*
* Assembly
*
       P3NSPAI = P3NSA0 + nf*P3NSA1 + nf**2*P3NSPA2 + nf**3*P3NSA3
       IF (IMOD .EQ. 1) THEN
         P3NSPA = P3NSPAI + P3NPA01 + nf* P3NPA11
       ELSE IF (IMOD .EQ. 2) THEN
         P3NSPA = P3NSPAI + P3NPA02 + nf* P3NPA12
       ELSE
         P3NSPA = P3NSPAI 
     ,          + 0.5* ((P3NPA01+P3NPA02) + nf* (P3NPA11+P3NPA12))
       END IF
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The singular piece.
*
       FUNCTION P3NSPB (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, nf
       D1 = 1./(1.-Y)
*
       A4qI  = 2.120902E+4 
     ,       - 5.179372E+3* nf 
     ,       + 1.955772E+2* nf**2 
     ,       + 3.272344E+0* nf**3 
       A4ap1 = -507.152 + 7.33927*nf
       A4ap2 = -505.209 + 7.53662*nf
*
       IF (IMOD .EQ. 1) THEN
         P3NSPB = (A4qI + A4ap1)* D1
       ELSE IF (IMOD .EQ. 2) THEN
         P3NSPB = (A4qI + A4ap2)* D1
       ELSE
         P3NSPB = (A4qI + 0.5* (A4ap1+A4ap2) )* D1
       ENDIF
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The 'local' piece.
*
       FUNCTION P3NSPC (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, nf
       DL1 = LOG (1.-Y)
*
       A4qI  = 2.120902E+4 
     ,       - 5.179372E+3* nf 
     ,       + 1.955772E+2* nf**2 
     ,       + 3.272344E+0* nf**3 
       A4ap1 = -507.152 + 7.33927*nf
       A4ap2 = -505.209 + 7.53662*nf
*
       B4qI =    2.579609E+4 + 0.08 
     ,       - ( 5.818637E+3 + 0.97)* nf
     ,       + ( 1.938554E+2 + 0.0037)* nf**2 
     ,       +   3.014982E+0* nf**3 
       B4ap1 = -2405.03 + 267.965*nf
       B4ap2 = -2394.47 + 269.028*nf
*
       IF (IMOD .EQ. 1) THEN
         P3NSPC = (A4qI+A4ap1)* DL1 + B4qI+B4ap1
       ELSE IF (IMOD .EQ. 2) THEN
         P3NSPC = (A4qI+A4ap1)* DL1 + B4qI+B4ap2
       ELSE
         P3NSPC = (A4qI + 0.5*(A4ap1+A4ap2))* DL1 
     1           + B4qI + 0.5*(B4ap1+B4ap2)
       ENDIF  
*
       RETURN
       END
*
* =================================================================av==


==> xpns3s.f <==
*
* ..File: xpns3s.f
*   
* ..The 4-loop MSbar splitting functions P_ns^(3)s, which contributes
*    to the N^3LO evolution of the total valence quark distribution. 
*    The expansion parameter is alpha_s/(4 pi), the scale mu_r = mu_f.
*
* ..The nf^2 part is a high-accuracy (0.1% or better) parametrization
*    of the exact expression obtained in arXiv:1610.07477, see xpns3m.f
*
* ..The nf^0 part is an approximation based on the first 9 odd moments.
*    The two sets spanning the error estimate are called via  IMOD = 1
*    and  IMOD = 2.  Any other value of IMOD invokes their average.
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.27) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
*  ..Reference: 
*        S. Moch, B. Ruijl, T. Ueda, J.Vermaseren and A. Vogt,
*         DESY 17-106, Nikhef 2017-034, LTH 1139
*
*  ..Additional reference for the nf^2 part
*        J. Davies, B. Ruijl, T. Ueda, J.Vermaseren and A. Vogt
*         arXiv:1610.07477, Nucl. Phys. B915 (2017) 335
*
* =====================================================================
*
*
* ..The regular piece of P_ns^(3)s. 
*
       FUNCTION P3NSSA (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, nf
*
       Y1  = 1.D0-Y
       DM  = 1.D0/Y1
       DL  = LOG (Y)
       DL1 = LOG (1.D0-Y)
*
* nf^1: two approximations
*
       P3NSA11 = Y1*Y* ( 4989.2 - 1607.73* Y)
     ,         + 3687.6* DL + 3296.6* DL**2 + 1271.11* DL**3
     ,         + 533.44 * DL**4 + 97.27*  DL**5 + 4.* DL**6
     ,         + 60.40* Y1*DL1**2 + 4.685* Y1*DL1**3
       P3NSA12 = 1030.79* Y1*Y + 1266.77* Y1*(2.D0-Y*Y) 
     ,         + 2987.83 * DL + 273.05* DL**2 - 923.48* DL**3 
     ,         - 236.76* DL**4 - 33.886*  DL**5 - 4.* DL**6 
     ,         - 254.63* Y1*DL1 - 0.28953* Y1*DL1**3
*
* nf^2 (parametrized) 
*
       P3NSSA2 = 2.5D+2*  ( Y1* ( -4.7656 + 1.6908* Y + 0.1703* Y**2 ) 
     ,         - 0.41652* Y*DL + 0.90777* Y*DL**2 + 0.12478* Y*DL**3 
     ,         + 0.17155* Y1*DL1 + 0.17191 * DL*DL1 )
     ,         - 6.473971E+2*DL - 6.641219E+1*DL**2 - 5.353347E+0*DL**3
     ,         - 5.925926E+0*DL**4 - 3.950617E-1*DL**5
     ,         + 1.970002E+1*Y1*DL1 - 3.435474E+0*Y1*DL1**2  
*
       IF (IMOD .EQ. 1) THEN
         P3NSSA = nf*P3NSA11 + nf**2* P3NSSA2
       ELSE IF (IMOD .EQ. 2) THEN
         P3NSSA = nf*P3NSA12 + nf**2* P3NSSA2
       ELSE
         P3NSSA = 0.5*nf* (P3NSA11 + P3NSA12) + nf**2* P3NSSA2 
       END IF
*
       RETURN
       END
*
* =================================================================av==

